Loop-Level Double-Copy for Massive Quantum Particles

We find that scattering amplitudes in massive scalar QCD can manifest the duality between color and kinematics at loop-level. Specifically we construct the one-loop integrands for four-point scattering between two distinct massive scalars, and the five-point process encoding the first correction to massive scalar scattering with gluonic radiation. We find that factorization and the color-kinematics duality are sufficient principles to entirely bootstrap these calculations, allowing us to construct all contributions ultimately from the three-point tree-level amplitudes which are themselves entirely constrained by symmetry. Double-copy construction immediately provides the associated predictions for massive scalars scattering in the so called N=0 supergravity theory.

==> ancillary/exampleMassiveScalarQCDFileUsage.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    520332,      13722]
NotebookOptionsPosition[    480294,      13208]
NotebookOutlinePosition[    480723,      13225]
CellTagsIndexPosition[    480680,      13222]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Supplementary Mathematica Notebook for Paper:\n ",
 StyleBox["Loop-Level Double-Copy for Massive Quantum Particles",
  FontSlant->"Italic"]
}], "Title",
 CellChangeTimes->{{3.812399477725466*^9, 3.812399518031413*^9}, {
   3.8123996194422693`*^9, 3.8123996207618647`*^9}, 
   3.812416255485552*^9},ExpressionUUID->"be86fdf0-8699-481c-abc1-\
8ad147464daa"],

Cell["\<\
Authors: John Joseph Carrasco and Ingrid Vazquez-Holm
http://fancyphysics.org\
\>", "Subtitle",
 CellChangeTimes->{{3.812399521206505*^9, 
  3.812399550095623*^9}},ExpressionUUID->"61cb128e-b2b1-485c-9791-\
b2836a7ddf97"],

Cell["\<\
This ancillary Mathematica notebook will demonstrate how the massive \
amplitudes presented in the paper and associated machine-readable ancillary \
files can be used to check symmetries, verify Jacobi-like relations, and \
evaluate cuts.\
\>", "Text",
 CellChangeTimes->{{3.812399563724176*^9, 
  3.812399617275268*^9}},ExpressionUUID->"7593b8e1-c11c-4277-92d8-\
1e42176a31c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "=", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Modify", " ", "this", " ", "to", " ", "wherever", " ", "the", " ", 
    "ancillary", " ", "data", " ", "files", " ", "are", " ", "stored"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8123719450020437`*^9, 3.812372036240653*^9}, {
  3.812372231588443*^9, 3.812372237565537*^9}, {3.812372288385194*^9, 
  3.812372291047735*^9}, {3.812372558135326*^9, 3.812372585335889*^9}, {
  3.8123886328182583`*^9, 3.812388633435388*^9}, {3.81241617007648*^9, 
  3.812416176195262*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b0c38905-5cc1-460d-a627-6fe07513cc99"],

Cell[CellGroupData[{

Cell["\<\
Some basic definitions for dot products, and graph momenta basis etc.\
\>", "Subsubsection",
 CellChangeTimes->{{3.81227762883727*^9, 
  3.812277638445129*^9}},ExpressionUUID->"be436b43-ea70-450b-a4e1-\
3b3a8cd87492"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "ulp", "]"}], ";", 
  RowBox[{"Clear", "[", "ulp", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Attributes", "[", "ulp", "]"}], "=", 
  RowBox[{"{", "Orderless", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ulp", "[", 
   RowBox[{"a_", ",", 
    RowBox[{"-", 
     RowBox[{"(", "b_", ")"}]}]}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"ulp", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ulp", "[", 
   RowBox[{"a_", ",", 
    RowBox[{
     RowBox[{"(", "b_", ")"}], "+", 
     RowBox[{"(", "c_", ")"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ulp", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "+", 
   RowBox[{"ulp", "[", 
    RowBox[{"a", ",", "c"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ulp", "[", 
   RowBox[{"c_", ",", 
    RowBox[{
     RowBox[{"(", "b_", ")"}], "*", 
     RowBox[{
      RowBox[{"(", "a_", ")"}], "?", "NumberQ"}]}]}], "]"}], ":=", 
  RowBox[{"a", "*", 
   RowBox[{"ulp", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.81150319590886*^9, 3.8115032012363586`*^9}, {
   3.811503309398611*^9, 3.8115033380142193`*^9}, {3.811506913301936*^9, 
   3.811506922179151*^9}, 3.812291247823175*^9, {3.81229131171912*^9, 
   3.812291349217247*^9}, {3.812291499784741*^9, 3.812291525780765*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d075de60-1318-4595-b966-89eccae2ee8b"],

Cell[BoxData[
 RowBox[{"{", "Orderless", "}"}]], "Output",
 CellChangeTimes->{3.8123721551683483`*^9, 3.81237232384587*^9, 
  3.812373768115614*^9, 3.812388486636318*^9, 3.812388638291998*^9, 
  3.812389317977791*^9, 3.812391471124384*^9, 3.812391722096531*^9, 
  3.812391787518385*^9, 3.812393147403779*^9, 3.812396722834565*^9, 
  3.812416309306941*^9, 3.812416662567816*^9, 3.812454072045691*^9, 
  3.813283983091276*^9, 3.813284339170115*^9, 3.813684092715579*^9, 
  3.813787159129777*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"6cb9fdb9-be83-4b4f-9c1e-ad663697a566"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"getExtLegs", "[", 
   RowBox[{"nodeGraph", "[", "necklaces_List", "]"}], "]"}], " ", ":=", " ", 
  RowBox[{"First", " ", "/@", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Tally", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"necklaces", " ", "/.", " ", 
         RowBox[{
          RowBox[{"node", "[", "a__", "]"}], " ", ":>", " ", "a"}]}], "]"}], 
       ",", " ", 
       RowBox[{
        RowBox[{"SameQ", " ", "@@", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#1", ",", " ", "#2"}], "}"}], " ", "/.", " ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", "a_", ")"}]}], " ", ":>", " ", "a"}]}], ")"}]}], 
        " ", "&"}]}], " ", "]"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Last", "[", "#1", "]"}], " ", "===", " ", "1"}], " ", "&"}]}],
     " ", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.811503349465023*^9, 3.811503352874289*^9}, {
  3.812277685979982*^9, 3.812277689567854*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"fa0c62a3-3a29-4a7f-becd-38b8818d43dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"legLabel", "[", 
   RowBox[{"a_", "[", 
    RowBox[{"ms", "[", 
     RowBox[{"b_", ",", "c_"}], "]"}], "]"}], "]"}], ":=", 
  RowBox[{"a", "[", "b", "]"}]}]], "Input",
 CellChangeTimes->{{3.811504703822875*^9, 3.811504716037366*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a3c6bb90-b5af-40f6-a4c7-b2ac93801ef3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"legMass", "[", 
   RowBox[{"a_", "[", 
    RowBox[{"ms", "[", 
     RowBox[{"b_", ",", "c_"}], "]"}], "]"}], "]"}], ":=", "c"}]], "Input",
 CellChangeTimes->{{3.8115047874344397`*^9, 3.811504795079254*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"31107f30-81e1-4d48-b324-878abcad87e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"massiveQ", "[", "label_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Head", "[", 
     RowBox[{"label", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "ms"}], "&&", 
   RowBox[{
    RowBox[{"label", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}], "=!=", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.8115047228692408`*^9, 3.811504745546105*^9}, {
  3.8121400563063602`*^9, 3.8121400917132587`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e12bb726-570e-4ff2-b0c1-2f7220c455df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getIndepRules", "[", 
   RowBox[{"trees_", ",", " ", "addl_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"someExpr", ",", " ", 
      RowBox[{"legs", " ", "=", " ", 
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"trees", " ", "/.", " ", 
           RowBox[{
            RowBox[{"Atree", "[", "a__", "]"}], " ", ":>", " ", "a"}]}], " ", 
          "/.", " ", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", "a_", ")"}]}], " ", ":>", " ", "a"}]}], "]"}], 
        "]"}]}]}], "}"}], ",", " ", "\n", "   ", 
    RowBox[{
     RowBox[{"someExpr", " ", "=", " ", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"trees", " ", "/.", " ", 
          RowBox[{
           RowBox[{"Atree", "[", "a_", "]"}], " ", "\[RuleDelayed]", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"(", " ", 
               RowBox[{"0", " ", "==", 
                RowBox[{"ulp", "[", 
                 RowBox[{"#1", ",", " ", 
                  RowBox[{"Total", "[", "a", "]"}]}], "]"}]}], "  ", ")"}], 
              " ", "&"}], "/@", " ", "legs"}], ")"}]}]}], ",", " ", "addl"}], 
        "]"}], "//", "Flatten"}]}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{"ToRules", "[", "\[IndentingNewLine]", 
      RowBox[{"Reduce", "[", " ", 
       RowBox[{"someExpr", ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"extractType", "[", 
               RowBox[{"someExpr", ",", " ", "ulp"}], "]"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"ulp", "[", 
                 RowBox[{"m1", ",", "m1"}], "]"}], "\[Rule]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{
                RowBox[{"ulp", "[", 
                 RowBox[{"m2", ",", "m2"}], "]"}], "\[Rule]", 
                RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"ulp", "[", 
                 RowBox[{"a_", ",", "a_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"blb", "[", 
                 RowBox[{"a", ",", "a"}], "]"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"ulp", "[", 
                 RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
                RowBox[{"{", "}"}]}]}], "}"}]}], "/.", 
            RowBox[{"blb", "\[RuleDelayed]", "ulp"}]}], "//", "Flatten"}], "//",
           "Sort"}], "//", "Reverse"}]}], "\[IndentingNewLine]", "]"}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.811503244585361*^9, 3.8115032680479727`*^9}, {
   3.811503401164843*^9, 3.8115034011740103`*^9}, {3.812055566947497*^9, 
   3.812055579843688*^9}, {3.8120652947505608`*^9, 3.8120653010622263`*^9}, {
   3.812065433640951*^9, 3.812065458776428*^9}, {3.8120655534667463`*^9, 
   3.812065554898155*^9}, {3.812065653887045*^9, 3.812065711254026*^9}, {
   3.812065791959989*^9, 3.8120658664210567`*^9}, {3.812065925654937*^9, 
   3.8120659302148438`*^9}, {3.812066288940234*^9, 3.812066340205778*^9}, {
   3.812066396556658*^9, 3.812066398149973*^9}, 3.812277920781207*^9, {
   3.812392578470544*^9, 3.8123925898610163`*^9}, {3.812392669534935*^9, 
   3.812392669731257*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"af53da20-8f5f-4330-b0f2-b754c28659be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"extractType", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Cases", "[", 
   RowBox[{"a", ",", 
    RowBox[{"b", "[", "___", "]"}], ",", "\[Infinity]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.811503405374259*^9, 3.811503422615264*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"76a36dcb-d3fd-4c17-989a-dd77c44472ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"massRules", "[", "a__", "]"}], " ", ":=", " ", 
  RowBox[{"Flatten", "[", 
   RowBox[{"a", " ", "/.", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b_", " ", "->", " ", "c_"}], ")"}], " ", ":>", " ", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"c", ",", " ", "c"}], "]"}], " ", "==", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{"c", ",", " ", "c"}], "]"}], " ", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lab_", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"i_", ",", " ", "j_"}], "]"}], "]"}], " ", ":>", " ", 
           "j"}], "}"}]}], " ", "/.", " ", 
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{"0", ",", " ", "0"}], "]"}], " ", ":>", " ", "0"}]}], 
       ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.811503449265174*^9, 3.811503455219633*^9}, {
  3.8115040346196537`*^9, 3.811504041031865*^9}, {3.811504839078136*^9, 
  3.811504876563673*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"7eecfef7-09a7-4cbb-a5f2-6b23fb229138"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getPolRules", "[", 
   RowBox[{"cut_", ",", " ", "pols_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"ToRules", "[", 
    RowBox[{"Reduce", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"pol", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", "pol"}], "]"}], " ", 
            "==", " ", "0"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"pol", ",", " ", "pols"}], "}"}]}], "]"}], ",", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{"pol", ",", " ", 
              RowBox[{"tree", " ", "/.", " ", 
               RowBox[{
                RowBox[{"Atree", "[", "a__", "]"}], " ", ":>", " ", 
                RowBox[{"Total", "[", "a", "]"}]}]}]}], "]"}], " ", "==", " ",
             "0"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"pol", ",", " ", "pols"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"tree", ",", " ", "cut"}], "}"}]}], "]"}]}], "]"}], " ", "/.",
        " ", "\n", "       ", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", "a_", "]"}], ",", " ", 
          RowBox[{"eps", "[", 
           RowBox[{"k", "[", "a_", "]"}], "]"}]}], "]"}], " ", ":>", " ", 
        "0"}]}], "]"}], "]"}], "]"}], "~", "Join", "~", 
   RowBox[{"{", "\n", "       ", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", "a_", "]"}], ",", " ", 
       RowBox[{"eps", "[", 
        RowBox[{"k", "[", "a_", "]"}], "]"}]}], "]"}], " ", ":>", " ", "0"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8115049816320477`*^9, 3.811504981641059*^9}, {
  3.811535468754202*^9, 3.8115354720151587`*^9}, {3.812278076824986*^9, 
  3.81227808080881*^9}, {3.8122815746920643`*^9, 3.812281583355319*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"3a27435a-607b-4355-99eb-da40a50f093e"],

Cell["\<\
consistentGraphToTrees[nodeGraph[nodes__]] := nodes /. node[a___] :> \
Atree[{a}]\
\>", "Input",
 CellChangeTimes->{{3.811505002753807*^9, 3.8115050134432993`*^9}, {
  3.8115068542829237`*^9, 3.8115068571066723`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9c7c99b7-9baf-4178-ab72-b21b37f4a8c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphBasisRules", "[", "graph_", "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "cons", ",", " ", "vs", ",", " ", "eqns", ",", " ", "solveFor", ",", " ",
       "ext", ",", "legs", ",", "massiveLegs", ",", "masslessLegs"}], "}"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"cons", " ", "=", " ", 
      RowBox[{
       RowBox[{"graph", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"node", "[", "a___", "]"}], " ", ":>", " ", 
        RowBox[{"Plus", " ", "@@", 
         RowBox[{"{", "a", "}"}]}]}]}]}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{"ext", " ", "=", " ", 
      RowBox[{"getExtLegs", "[", "graph", "]"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"legs", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"graph", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"-", "a_"}], "\[RuleDelayed]", "a"}]}], "/.", 
         RowBox[{
          RowBox[{"node", "[", "a___", "]"}], "\[RuleDelayed]", 
          RowBox[{"{", "a", "}"}]}]}], "//", "Flatten"}], "//", "Union"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"massiveLegs", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"ext", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "ms"}], "&&", 
          RowBox[{"legMass", "=!=", "0"}]}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"masslessLegs", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{"ext", ",", "massiveLegs"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vvs", "=", 
      RowBox[{"vs", " ", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Union", "[", "\[IndentingNewLine]", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"ulp", "[", 
                  RowBox[{"#1", ",", " ", "con"}], "]"}], " ", "==", " ", 
                 "0"}], " ", "&"}], " ", ")"}], " ", "/@", " ", "legs"}], ",",
              " ", 
             RowBox[{"{", 
              RowBox[{"con", ",", " ", "cons"}], "}"}]}], "]"}], "]"}], "]"}],
          ",", " ", 
         RowBox[{"massRules", "@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"massiveQ", "[", "#", "]"}], ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"legLabel", "[", "#", "]"}], "\[Rule]", "#"}], " ", 
                ")"}], ",", 
               RowBox[{"{", "}"}]}], "]"}], "&"}], "/@", " ", "ext"}], 
           ")"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{"#", ",", "#"}], "]"}], "\[Equal]", "0"}], "&"}], "/@", 
          "masslessLegs"}]}], "]"}]}]}], ";", "    ", 
     RowBox[{"zsf", " ", "=", " ", 
      RowBox[{"solveFor", " ", "=", " ", 
       RowBox[{"Sort", "[", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Union", "[", 
            RowBox[{"extractType", "[", 
             RowBox[{"vs", ",", " ", "ulp"}], "]"}], "]"}], ",", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"#1", ",", " ", "internal"}], "]"}], " ", "=!=", " ", 
              RowBox[{"{", "}"}]}], " ", "||", " ", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"#1", ",", " ", "l"}], "]"}], " ", "=!=", " ", 
              RowBox[{"{", "}"}]}]}], " ", "&"}]}], " ", "]"}], ",", " ", 
         "\n", 
         RowBox[{
          RowBox[{"OrderedQ", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#1", ",", " ", "#2"}], "}"}], " ", "/.", " ", 
             RowBox[{"ulp", " ", ":>", " ", "Plus"}]}], " ", "/.", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"k", "[", "a_", "]"}], ":>", " ", "5"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"l", "[", "a_", "]"}], " ", ":>", " ", "2"}], ",", " ", 
              RowBox[{
               RowBox[{"e", "[", "a_", "]"}], " ", ":>", " ", "0"}]}], 
             "}"}]}], "]"}], "&"}]}], " ", "]"}]}]}], ";", " ", 
     RowBox[{"ToRules", "[", 
      RowBox[{"Reduce", "[", 
       RowBox[{"vs", ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"solveFor", "/.", 
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{"m1", ",", "m1"}], "]"}], "\[Rule]", 
            RowBox[{"{", "}"}]}]}], "/.", 
          RowBox[{
           RowBox[{"ulp", "[", 
            RowBox[{"m2", ",", "m2"}], "]"}], "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "//", "Flatten"}]}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8115050265692*^9, 3.811505026577548*^9}, 
   3.811505062415978*^9, {3.811505819154077*^9, 3.811505895833091*^9}, {
   3.811505926152454*^9, 3.8115060139367313`*^9}, {3.81150644242062*^9, 
   3.8115065729873257`*^9}, {3.811506605127906*^9, 3.811506618066196*^9}, {
   3.811506773149493*^9, 3.811506779041566*^9}, {3.8115068217830544`*^9, 
   3.811506824606756*^9}, {3.8120431849653883`*^9, 3.8120431854913073`*^9}, {
   3.812043823766745*^9, 3.812043824734041*^9}, 3.812055660176383*^9, {
   3.8122781041226473`*^9, 3.8122781049464684`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a103a5a7-3164-491f-a1e2-c14168d44d8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandBasis", "[", 
   RowBox[{"expr_", ",", " ", "graph_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "myLegs", ",", " ", "myLoops", ",", " ", "myCutMass", ",", " ", 
      "myMasslessGuys", ",", " ", "myExtLegs", ",", " ", "myPols", ",", " ", 
      "dotRules", ",", " ", "myPolRules", ",", " ", "LEGS", ",", " ", 
      "myBasisRules", ",", " ", "simpRules", ",", " ", "massiveLegs", ",", 
      "masslessLegs", ",", "gBR"}], "}"}], ",", " ", "\n", "    ", 
    RowBox[{
     RowBox[{"myExtLegs", " ", "=", " ", 
      RowBox[{"getExtLegs", "[", "graph", "]"}]}], ";", "\[IndentingNewLine]",
      " ", 
     RowBox[{"LEGS", " ", "=", " ", 
      RowBox[{"Length", "[", "myExtLegs", "]"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"massiveLegs", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"myExtLegs", ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "ms"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"masslessLegs", " ", "=", " ", 
      RowBox[{"Complement", "[", 
       RowBox[{"myExtLegs", ",", "massiveLegs"}], "]"}]}], ";", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"myCutMass", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"massiveQ", "[", "#", "]"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"legLabel", "[", "#", "]"}], "\[Rule]", "#"}], " ", ")"}],
           ",", 
          RowBox[{"#", "\[Rule]", "#"}]}], "]"}], "&"}], "/@", " ", 
       "myExtLegs"}]}], ";", " ", "\n", 
     RowBox[{"simpRules", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Total", "[", "voosh", "]"}]}], " ", "->", " ", 
         RowBox[{"First", "[", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], " ", "&"}], " ", ")"}], 
             " ", "/@", " ", "myCutMass"}], ",", " ", "voosh"}], "]"}], 
          "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"voosh", ",", " ", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#1", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], " ", "&"}], " ", ")"}], 
             " ", "/@", " ", "myCutMass"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"LEGS", " ", "-", " ", "1"}], "}"}]}], "]"}]}], "}"}]}], 
       "]"}]}], ";", " ", "\n", "   ", 
     RowBox[{"dotRules", " ", "=", " ", 
      RowBox[{"getIndepRules", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Atree", "[", "myExtLegs", "]"}], "}"}], ",", " ", 
        RowBox[{"massRules", "[", 
         RowBox[{"Union", "[", "myCutMass", "]"}], "]"}]}], "]"}]}], ";", 
     "    ", 
     RowBox[{"myPolRules", " ", "=", " ", 
      RowBox[{"getPolRules", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Atree", "[", "myExtLegs", "]"}], "}"}], ",", " ", 
          RowBox[{"consistentGraphToTrees", "[", "graph", "]"}]}], "]"}], ",",
         " ", 
        RowBox[{"eps", " ", "/@", " ", "masslessLegs"}]}], "]"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"gBR", "=", " ", 
      RowBox[{"graphBasisRules", "[", "graph", "]"}]}], " ", ";", "\n", 
     "    ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", " ", "//.", " ", 
          RowBox[{"Reverse", "[", 
           RowBox[{"First", "[", "simpRules", "]"}], "]"}]}], " ", "//.", " ",
          "gBR"}], " ", "//.", " ", "simpRules"}], " ", "//.", " ", 
       "dotRules"}], " ", "//.", " ", "myPolRules"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.811503220461541*^9, 3.811503224621763*^9}, {
   3.811503340862896*^9, 3.811503340871915*^9}, {3.811504176237153*^9, 
   3.811504200852446*^9}, {3.811504487378993*^9, 3.811504516314681*^9}, {
   3.81150490036026*^9, 3.8115049065009937`*^9}, {3.8115069441834517`*^9, 
   3.811507011942327*^9}, 3.811534445792707*^9, {3.811534508074191*^9, 
   3.811534510413847*^9}, {3.8115353348651533`*^9, 3.811535336394827*^9}, {
   3.811535482761417*^9, 3.8115354834906607`*^9}, {3.812055768632346*^9, 
   3.8120557747290688`*^9}, {3.812055882458159*^9, 3.812055883258353*^9}, {
   3.812065095571671*^9, 3.81206509670065*^9}, {3.8121407497514544`*^9, 
   3.812140783933918*^9}, {3.812372068666526*^9, 3.81237207877845*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"21e10fc2-857f-47da-967f-91779a872fea"],

Cell["functionKeys = DownValues[#1][[All,1,1,1]] &;", "Input",
 CellChangeTimes->{{3.8116245470066147`*^9, 3.81162455300209*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"cf49bdd2-61a9-444b-b237-1b8b2c5c7525"]
}, Closed]],

Cell[CellGroupData[{

Cell["4pt 1-loop (m1,m1,m2,m2)", "Section",
 CellChangeTimes->{{3.81239970744501*^9, 
  3.812399733029538*^9}},ExpressionUUID->"6fc726e7-a0d2-4bf5-a544-\
a7d266fb433b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</trees.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treeAmplitudes.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treesCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4p.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCK.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCuts.m\>\""}], "//", "Get"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8116250507590113`*^9, 3.811625073900069*^9}, 
   3.81227815714756*^9, {3.812278331713951*^9, 3.81227838101678*^9}, {
   3.81227909298827*^9, 3.812279116877625*^9}, {3.812371930584429*^9, 
   3.812371943334292*^9}, {3.812372018007213*^9, 3.8123720304217787`*^9}, {
   3.8123721620881*^9, 3.812372173498077*^9}, {3.812372205737335*^9, 
   3.81237221055765*^9}, {3.812372243733224*^9, 3.8123722810179*^9}, {
   3.812374480650223*^9, 3.8123744954033413`*^9}, {3.8124162090858917`*^9, 
   3.812416209393448*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"c66ca907-30da-4cad-8a78-97719238d168"],

Cell[CellGroupData[{

Cell["Checking Symmetries and Jacobi-like Relations at 4pt", "Subsection",
 CellChangeTimes->{{3.811507065109921*^9, 3.811507069114689*^9}, {
  3.811534058411438*^9, 3.811534059321951*^9}, {3.812292290687065*^9, 
  3.8122922932233267`*^9}, {3.81237253261454*^9, 
  3.812372544310809*^9}},ExpressionUUID->"076cc946-2d32-42ef-82d2-\
8e85305b35eb"],

Cell["\<\
Let\[CloseCurlyQuote]s cook up a little routine to check the symmetries of \
the 4pt 1-loop dressings.\
\>", "Text",
 CellChangeTimes->{{3.812372346305101*^9, 3.812372370945472*^9}, {
  3.8124064882013702`*^9, 
  3.8124064913690023`*^9}},ExpressionUUID->"cbf6ee53-a5c7-4e51-a4c6-\
810e72f0fa02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkSym", "[", "m_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"myGraphNo", ",", "myArgSeq", ",", 
      RowBox[{"myEqn", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sort", "@", "n4ptSymEqns"}], ")"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"myEqn", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"myGraphNo", "=", 
        RowBox[{"myEqn", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], "]"}]}], ";", 
       RowBox[{"myArgSeq", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"myEqn", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"myEqn", "/.", 
                RowBox[{
                 RowBox[{"Equal", "[", 
                  RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
                 RowBox[{"a", "-", "b"}]}]}], "/.", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}],
                 "\[RuleDelayed]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"kinematics", "[", 
                    RowBox[{"loop4ptGraphSet", "[", 
                    RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
                   RowBox[{
                    RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
                    RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
                  RowBox[{"(", " ", 
                   RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"canonLabels", "[", 
                    RowBox[{"loop4ptGraphSet", "[", 
                    RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
                    RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}]}],
               ")"}], "/.", " ", 
             RowBox[{"(", 
              RowBox[{"Thread", "[", 
               RowBox[{"myArgSeq", "->", 
                RowBox[{"canonLabels", "[", 
                 RowBox[{"loop4ptGraphSet", "[", 
                  RowBox[{"[", "  ", "myGraphNo", "]"}], "]"}], " ", "]"}]}], 
               "]"}], ")"}]}], ")"}], " ", "~", "expandBasis", "~", 
           RowBox[{"loop4ptGraphSet", "[", 
            RowBox[{"[", "myGraphNo", "]"}], "]"}]}], "//", "ExpandAll"}], 
         ")"}], "===", "0"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.811529358103077*^9, 3.8115293657481956`*^9}, {
   3.81152951814256*^9, 3.8115296082624817`*^9}, {3.81152979844143*^9, 
   3.811529810465507*^9}, {3.8115298685958023`*^9, 3.811530017682753*^9}, {
   3.8115300985739202`*^9, 3.811530099427615*^9}, {3.8115301492000437`*^9, 
   3.81153015185282*^9}, {3.811533538444463*^9, 3.811533583075725*^9}, {
   3.811533628070356*^9, 3.811533640963417*^9}, {3.812041100180909*^9, 
   3.8120411007580137`*^9}, 3.8122784016827908`*^9, {3.812278636968648*^9, 
   3.81227864317654*^9}, 3.8122787028990393`*^9, {3.812291399410606*^9, 
   3.812291431162704*^9}, 3.8122926502282887`*^9, {3.812372331970289*^9, 
   3.8123723426901283`*^9}, {3.8123724161723537`*^9, 3.812372427173167*^9}, {
   3.81237273459059*^9, 3.8123727346841383`*^9}, {3.8124073732165127`*^9, 
   3.812407378176861*^9}, {3.812416588359193*^9, 3.8124166158350554`*^9}, {
   3.812416754347783*^9, 3.812416758004498*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"35ce7435-632a-48dc-997a-41f2631c413d"],

Cell["And one to check that all Jacobi-like relations hold:", "Text",
 CellChangeTimes->{{3.812372346305101*^9, 
  3.812372400690515*^9}},ExpressionUUID->"974583a6-5f70-48c3-820d-\
26d27fc4d028"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkJac", "[", "m_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"myGraphNo", ",", "myArgSeq", ",", 
      RowBox[{"myEqn", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sort", "@", "n4ptJacEqns"}], ")"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"myEqn", ",", 
      RowBox[{
       RowBox[{"myGraphNo", "=", 
        RowBox[{"myEqn", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], "]"}]}], ";", 
       RowBox[{"myArgSeq", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"myEqn", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"myEqn", "/.", 
                RowBox[{
                 RowBox[{"Equal", "[", 
                  RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
                 RowBox[{"a", "-", "b"}]}]}], "/.", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}],
                 "\[RuleDelayed]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"kinematics", "[", 
                    RowBox[{"loop4ptGraphSet", "[", 
                    RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
                   RowBox[{
                    RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
                    RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
                  RowBox[{"(", " ", 
                   RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"canonLabels", "[", 
                    RowBox[{"loop4ptGraphSet", "[", 
                    RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
                    RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}]}],
               ")"}], "/.", " ", 
             RowBox[{"(", 
              RowBox[{"Thread", "[", 
               RowBox[{"myArgSeq", "->", 
                RowBox[{"canonLabels", "[", 
                 RowBox[{"loop4ptGraphSet", "[", 
                  RowBox[{"[", "  ", "myGraphNo", "]"}], "]"}], " ", "]"}]}], 
               "]"}], ")"}]}], ")"}], " ", "~", "expandBasis", "~", 
           RowBox[{"loop4ptGraphSet", "[", 
            RowBox[{"[", "myGraphNo", "]"}], "]"}]}], "//", "ExpandAll"}], 
         ")"}], "===", "0"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.812292218150893*^9, 3.812292228774976*^9}, 
   3.8122926530993767`*^9, {3.8123724119854507`*^9, 3.812372439825029*^9}, {
   3.812372731357892*^9, 3.812372731436174*^9}, {3.8124073827539053`*^9, 
   3.812407386489086*^9}, {3.812416541541459*^9, 3.8124165783536987`*^9}, 
   3.8124167480753*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"459748ca-7e9a-4810-9ef7-63e8b5946ae2"],

Cell["Checking symmetries:", "Text",
 CellChangeTimes->{{3.812372445913686*^9, 
  3.81237245063909*^9}},ExpressionUUID->"574cbed9-1b3d-46d4-b111-\
a25344849d54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"And", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Print", "[", "#", "]"}], ";", 
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], "&"}], "@*", 
     "checkSym"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "n4ptSymEqns", "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.812291380223734*^9, 3.812291388577931*^9}, {
  3.812291436649592*^9, 3.812291439603174*^9}, {3.812372467772086*^9, 
  3.812372495180759*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d629dc18-6ebf-4e7a-9dcc-c52bf7f55b58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"b", ",", "a", ",", "d", ",", "c", ",", 
      RowBox[{"c", "+", "d", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787159340851*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"8cdba6f7-8444-4705-9ce7-2493a7d9f987"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", 
      RowBox[{
       RowBox[{"-", "c"}], "-", "d", "+", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787159383751*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"ae94240b-2fe5-4745-9f7a-865d91da6990"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"d", ",", "c", ",", "b", ",", "a", ",", 
      RowBox[{"-", "l"}]}], "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787159429783*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"101d3e63-cf38-4ea1-9bd9-d950f328de21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.8137871595209923`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"9408b970-374f-414f-a438-6afd5cfd18b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"b", ",", "a", ",", "c", ",", "d", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787159618766*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"2be23c2b-a477-48d1-9ef7-1569b3f5c14c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"b", ",", "a", ",", "d", ",", "c", ",", 
      RowBox[{"c", "+", "d", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787159741192*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5803d3c5-c420-43ea-bc23-f521f2f9f4a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787159766152*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"81c8f8ae-8995-4b10-b18b-a3040e9aef6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"b", ",", "c", ",", "d", ",", "a", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.8137871597945433`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"3e4fb687-19fa-4b25-89c7-beeb7fdf869f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"b", ",", "d", ",", "c", ",", "a", ",", 
      RowBox[{"-", "l"}]}], "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.8137871598227577`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"17483176-3e9a-434b-8e85-dd189b3801df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787159897016*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5fb34bd6-730e-4f95-a831-8eac3c3678eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"b", ",", "a", ",", "c", ",", "d", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787159967224*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"6897392a-f48b-4085-9c60-736cb497b116"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"b", ",", "a", ",", "d", ",", "c", ",", "l"}], "]"}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787160038303*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"b11b7084-7cea-488b-997f-5e762a91c742"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", 
      RowBox[{"-", "l"}]}], "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787160123254*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d8db72c0-6f73-4e44-9c68-706136206c8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"c", ",", "d", ",", "b", ",", "a", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.8137871602063417`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"2aeb6502-a383-4961-83d1-38c2be63ad11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"d", ",", "c", ",", "a", ",", "b", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.8137871602895937`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"a3b7412d-e019-4607-9b11-8c83a1e61c7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"d", ",", "c", ",", "b", ",", "a", ",", 
      RowBox[{"-", "l"}]}], "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.8137871603722363`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d58a9a29-f5eb-48e3-b930-9ccb67a7ad5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", 
      RowBox[{
       RowBox[{"-", "c"}], "-", "d", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787160431389*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"20bcd6e2-d217-4f4a-b606-700d537b05b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "c"}], "-", "d", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.8137871604911613`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7ae6e61c-33b2-4b45-90e5-100fb7ac57d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787160543807*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"a8d176e8-785a-4370-8982-66f76146c41d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"b", ",", "c", ",", "d", ",", "a", ",", 
       RowBox[{
        RowBox[{"-", "c"}], "-", "d", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787160605381*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"95d5f9bd-f6d5-4e6e-a7d9-71c3ade8cca6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"b", ",", "c", ",", "d", ",", "a", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.81378716065793*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"aea5d9c8-fc0e-4e71-a6b6-2c5477b4b58d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"b", ",", "d", ",", "c", ",", "a", ",", 
      RowBox[{
       RowBox[{"-", "c"}], "-", "d", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787161259974*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"6b63ef02-f851-45da-bf65-2538d79c25d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"b", ",", "d", ",", "c", ",", "a", ",", "l"}], "]"}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.813787161321353*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"011c6486-a4fa-45a1-9d2e-a1e9f6a4a576"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{
  3.8122914399582567`*^9, {3.812372453891189*^9, 3.812372495725616*^9}, 
   3.812373795860662*^9, 3.812396723226923*^9, 3.8124163096840773`*^9, 
   3.812416662829587*^9, 3.812454072796661*^9, 3.81378716144034*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"49d1c770-1330-4bc8-807a-bfff76182f7c"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8123724784618597`*^9, 3.812372497482067*^9}, 
   3.81237379804666*^9, 3.812396724759948*^9, 3.812416311417616*^9, 
   3.812416664543371*^9, 3.812454075018634*^9, 3.8137871614421673`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"19a8f5b2-f3dd-4368-93fe-a1a7ada30f1b"]
}, Open  ]],

Cell["Checking Jacobi-like Identities:", "Text",
 CellChangeTimes->{{3.812372445913686*^9, 3.81237245063909*^9}, {
  3.8124166890731773`*^9, 
  3.812416699137239*^9}},ExpressionUUID->"d09630c1-dbc7-46bc-96b0-\
f3e4d47f7643"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"And", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Print", "[", "#", "]"}], ";", 
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], "&"}], "@*", 
     "checkJac"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "n4ptJacEqns", "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.812292242040174*^9, 3.812292246658222*^9}, {
  3.812372507844782*^9, 3.812372515599181*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"62c1060e-5aca-4dad-9067-33ef224a2bb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"b", ",", "a", ",", "c", ",", "d", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.813787161687203*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"4baa3ce8-1112-45b0-b57a-38b1bb10310f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.81378716171548*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"5add5090-3b42-4f69-9dc8-4d63e14af078"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.813787161833068*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"edda5f82-c8eb-480f-b50d-e20a376e279b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "2", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
        RowBox[{"c", "+", "d", "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.813787162041904*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"6212ea31-77d5-4962-8c18-fdeb11bc4d7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "a"}], "-", "b", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "a"}], "-", "b", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.813787162220313*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"a61285af-331c-475e-9533-2640b217e460"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", 
       RowBox[{"-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"b", ",", "a", ",", "c", ",", "d", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.813787162363096*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"e3f42de6-1310-476b-be6a-13f93bc8561d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "[", 
       RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", 
        RowBox[{"a", "-", "b", "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", 
       RowBox[{"b", "+", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.8137871624375677`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"4ae065e3-4da2-4ea7-ab88-c995ee746af9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.813787162556654*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"8ea79c80-925d-4f62-8305-56231fc35dac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"b", ",", "a", ",", "c", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.813787162688469*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"4eaaf55e-a83d-4d80-a9c8-c8f623c5f528"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.8137871627945642`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"c164f6b5-ecde-4a8d-9e68-3436734a2176"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "c"}], "-", "d", "+", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"d", ",", "c", ",", "a", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "c"}], "-", "d", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.8137871629113903`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"2666a2ce-c689-4133-9598-0655f42ca166"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", 
       RowBox[{"a", "+", "c", "+", "d", "+", "l"}]}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.813787162969824*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"919e188d-9417-40ad-9e5b-9e4eaca44ac1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"c", "+", "d", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "l"}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812372520069772*^9, 
  3.812373803270576*^9, 3.8123967249808702`*^9, 3.812416312016589*^9, 
  3.812416664942307*^9, 3.81245407546319*^9, 3.81378716306539*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"63a77db9-c4d9-4af3-ab27-2e09a01fcf8c"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.812292248564869*^9, 3.812372521294327*^9, 
  3.81237380505649*^9, 3.81239672622812*^9, 3.812416313410253*^9, 
  3.8124166661983147`*^9, 3.812454077396521*^9, 3.8137871630669813`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"0823b0d1-c733-417b-b81f-69c8b2f3b8f1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example massive 4pt Cut: cut4pt1l[m1, m1] -- adjoint ordered cut\
\>", "Subsection",
 CellChangeTimes->{{3.812396686716538*^9, 3.812396689667904*^9}, {
  3.812397429174635*^9, 3.8123974296152067`*^9}, {3.8123996421938477`*^9, 
  3.812399642978441*^9}, {3.813665494194525*^9, 
  3.8136654975363007`*^9}},ExpressionUUID->"5716df62-8d89-40e3-b477-\
90c07987e14a"],

Cell["\<\
Our kinematic weights satisfy adjoint-type ordered cuts as well as \
fundamental-type ordered cuts.  When we have a same-mass four-point sub-tree \
one can choose to allow all three channels to contribute to the orderless cut \
where their stripped kinematic weights would obey functionally: n_s = n_t + \
n_u.  We\[CloseCurlyQuote]ll call this adjoint-type satisfaction.\
\>", "Text",
 CellChangeTimes->{{3.8136839993702*^9, 3.813684017458468*^9}, {
  3.813684108113901*^9, 3.813684148998354*^9}, {3.813785315880261*^9, 
  3.813785372459961*^9}, {3.813923643536517*^9, 3.81392364751855*^9}, {
  3.8139237966176157`*^9, 
  3.813923804634*^9}},ExpressionUUID->"0daaca9d-fc48-4924-bbe4-6d6a4e34dd5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</trees.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treeAmplitudes.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4p.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCK.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCuts.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treesCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8116250507590113`*^9, 3.811625073900069*^9}, 
   3.81227815714756*^9, {3.812278331713951*^9, 3.81227838101678*^9}, {
   3.81227909298827*^9, 3.812279116877625*^9}, {3.812371930584429*^9, 
   3.812371943334292*^9}, {3.812372018007213*^9, 3.8123720304217787`*^9}, {
   3.8123721620881*^9, 3.812372173498077*^9}, {3.812372205737335*^9, 
   3.81237221055765*^9}, {3.812372243733224*^9, 3.8123722810179*^9}, {
   3.812374480650223*^9, 3.8123744954033413`*^9}, {3.8123967023173437`*^9, 
   3.8123967090429487`*^9}, {3.812397259226562*^9, 3.812397286074328*^9}, {
   3.812397390873468*^9, 3.812397392535116*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"59055b30-1f0d-408f-8787-6453665bd9a5"],

Cell["Here are trees contributing to this cut:", "Text",
 CellChangeTimes->{{3.812397473702797*^9, 
  3.8123974818461027`*^9}},ExpressionUUID->"02411ad7-08ee-4f98-a539-\
df5ec42ec322"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"trees", "[", 
   RowBox[{"cut4pt1l", "[", 
    RowBox[{"m1", ",", " ", "m1"}], "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.812377600308659*^9, 3.812377618665814*^9}, {
  3.8123783146221867`*^9, 3.812378324601905*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f8983ee5-f4c5-4b83-8e8d-3271f527e6d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Atree", "[", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
     RowBox[{"l", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
     RowBox[{"l", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"Atree", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.812377601772017*^9, 3.8123776191161127`*^9}, {
   3.812378316227356*^9, 3.812378325731628*^9}, 3.812389703828679*^9, 
   3.812396726556059*^9, 3.812397294531145*^9, 3.812416313501009*^9, 
   3.812416666279615*^9, 3.812454077537879*^9, 3.813785303410096*^9, 
   3.813785512344305*^9, 3.813787163120329*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"1d56cf04-361f-4564-b23b-f450be3528e8"]
}, Open  ]],

Cell["\<\
Here\[CloseCurlyQuote]s the canonical labelling for the necessary tree \
amplitude numerator for this cut\
\>", "Text",
 CellChangeTimes->{{3.8123792049975367`*^9, 3.812379225453126*^9}, {
  3.8123974096158953`*^9, 
  3.8123974206384897`*^9}},ExpressionUUID->"24a3773a-5366-4d84-b4ad-\
844a69132e2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"canonLabels", "[", 
   RowBox[{"treeGraphSet", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.812377692998358*^9, 3.812377721923284*^9}, 
   3.812397414672632*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"412d2cb4-5a66-444a-8c00-fa3eac3c937d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"ms", "[", 
     RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"ms", "[", 
     RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"ms", "[", 
     RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"ms", "[", 
     RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.812377722096686*^9, 3.812389705061167*^9, 
  3.812396726593734*^9, 3.8123972945606747`*^9, 3.812397415931325*^9, 
  3.8124163135355253`*^9, 3.812416666309032*^9, 3.812454077582139*^9, 
  3.81378530342211*^9, 3.8137871631511593`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"ba547bd4-6929-4e8a-b1f0-723663dc8012"]
}, Open  ]],

Cell["\<\
Write down kinematic conservation of momentum rules. We \
don\[CloseCurlyQuote]t need polarization vectors here, because there are no \
external gluons, even on the cut.\
\>", "Text",
 CellChangeTimes->{{3.81237922970284*^9, 3.812379235601604*^9}, {
  3.8123793086513*^9, 3.812379336305332*^9}, {3.812397489382492*^9, 
  3.812397491588956*^9}},ExpressionUUID->"c9f5e6f7-ae9d-4f6c-bcc4-\
e45cd810635f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cut4p1lrules", " ", "=", " ", 
  RowBox[{"getIndepRules", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"trees", "[", 
      RowBox[{"cut4pt1l", "[", 
       RowBox[{"m1", ",", " ", "m1"}], "]"}], "]"}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
      RowBox[{"Atree", "[", 
       RowBox[{"{", "x", "}"}], "]"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ulp", "[", 
           RowBox[{"#", ",", "#"}], "]"}], "\[Equal]", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ")"}], "&"}], "/@", 
       RowBox[{"canonLabels", "[", 
        RowBox[{"treeGraphSet", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ")"}], "~", "Join", "~", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
        RowBox[{"ulp", "[", 
         RowBox[{"m1", ",", "m1"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
        RowBox[{"ulp", "[", 
         RowBox[{"m1", ",", "m1"}], "]"}]}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.812378172584949*^9, 3.812378222391486*^9}, {
  3.812378337951408*^9, 3.8123783540631657`*^9}, {3.812378500934173*^9, 
  3.8123785280761967`*^9}, {3.812379123283692*^9, 3.8123791272606897`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"6ee68f4c-3522-4047-b1a8-7bc70f7868e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{"m2", ",", "m2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{"m1", ",", "m1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.812378188083572*^9, 3.8123782081492033`*^9}, {
   3.812378338727524*^9, 3.812378354607585*^9}, 3.812378528437015*^9, 
   3.8123791371030703`*^9, 3.812389706305956*^9, 3.812396726631337*^9, 
   3.812397294594048*^9, 3.8123975441594353`*^9, 3.812416313573174*^9, 
   3.812416666348385*^9, 3.812454077614704*^9, 3.813785303461557*^9, 
   3.813787163167452*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"96233941-e036-42ea-866d-0de883a8d47c"]
}, Open  ]],

Cell["\<\
Find product of trees in terms of kinematics, the state sum is trivial as the \
cut states are massive scalars.\
\>", "Text",
 CellChangeTimes->{{3.812379240289774*^9, 3.812379246701951*^9}, {
  3.812379339214971*^9, 
  3.812379360344261*^9}},ExpressionUUID->"77d6888d-8956-4c8c-a7c8-\
a66cafe8eabf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"treeExpression", "/@", 
  RowBox[{"trees", "@", 
   RowBox[{"cut4pt1l", "[", 
    RowBox[{"m1", ",", "m1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8137855453070383`*^9, 3.813785559312921*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"2cf50a50-7df8-4373-9b3c-71a1d4f421d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]], "+", 
    
    FractionBox[
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]]}], 
   ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}]}]}], "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.813785495052437*^9, {3.8137855486064777`*^9, 3.813785559953063*^9}, 
   3.813787163197199*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"a8cef626-d8b2-4752-ade4-ee94f898f380"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sewnTrees", "  ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Times", "@@", 
     RowBox[{"trees", "[", 
      RowBox[{"cut4pt1l", "[", 
       RowBox[{"m1", ",", "m1"}], "]"}], "]"}]}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"treeExpression", "@", 
      RowBox[{"Atree", "[", "x", "]"}]}]}]}], " ", "/.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kinematics", "[", 
         RowBox[{"treeGraphSet", "[", 
          RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
       RowBox[{"(", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"canonLabels", "[", 
           RowBox[{"treeGraphSet", "[", 
            RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.81237519936847*^9, 3.812375202295698*^9}, {
   3.812377123902769*^9, 3.812377137912341*^9}, {3.812377183512538*^9, 
   3.812377206083482*^9}, {3.8123773189060717`*^9, 3.812377326560343*^9}, {
   3.812377558133634*^9, 3.81237756885783*^9}, {3.812377739846595*^9, 
   3.812377759984086*^9}, {3.812377798310478*^9, 3.812377804081868*^9}, {
   3.812377963819222*^9, 3.812377994128119*^9}, {3.8123783683164053`*^9, 
   3.812378386854644*^9}, {3.812378476448497*^9, 3.812378480134285*^9}, {
   3.812379488321879*^9, 3.812379489664669*^9}, 3.8123975108355703`*^9, 
   3.812407391153907*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"f266e8b1-e651-4869-84ee-786c811ea67a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], " ", 
      
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]], 
        "+", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"l", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"l", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]]}],
        ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.812377326814691*^9, {3.8123775601183357`*^9, 3.81237756954141*^9}, {
   3.8123778003355722`*^9, 3.812377805301181*^9}, 3.812377964717483*^9, 
   3.8123779949278727`*^9, {3.812378370486298*^9, 3.812378387670129*^9}, {
   3.812378476832555*^9, 3.8123784808967533`*^9}, 3.8123785319550743`*^9, 
   3.812379143848735*^9, 3.8123794901040783`*^9, 3.8123897101072893`*^9, 
   3.812396726748502*^9, 3.812397294613411*^9, 3.812397513007052*^9, 
   3.81241631359645*^9, 3.812416666373247*^9, 3.812454077660924*^9, 
   3.813785303486164*^9, 3.8137871632080584`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"8755d0b3-1e0a-437b-8aeb-c4a0bd9d797b"]
}, Open  ]],

Cell["How do our one-loop dressings contribute to this cut? ", "Text",
 CellChangeTimes->{{3.812379365119588*^9, 
  3.8123793992432537`*^9}},ExpressionUUID->"b4f10ebf-7679-42a6-a85a-\
7fcac828b65d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"graphs", "[", 
   RowBox[{"cut4pt1l", "[", 
    RowBox[{"m1", ",", "m1"}], "]"}], "]"}], " "}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"6d7ec8e6-1b82-4bba-8208-17eaf2cc7e27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "-", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}]}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
      ")"}]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"n", "[", "5", "]"}], "[", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}]}]}], "]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{3.813785475305789*^9, 3.813787163236889*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"0938b95c-128b-432e-b134-1a8733fc76ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cutIntegrand", " ", "=", " ", 
  RowBox[{
   RowBox[{"graphs", "[", 
    RowBox[{"cut4pt1l", "[", 
     RowBox[{"m1", ",", "m1"}], "]"}], "]"}], "  ", "/.", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kinematics", "[", 
         RowBox[{"loop4ptGraphSet", "[", 
          RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
       RowBox[{"(", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"canonLabels", "[", 
           RowBox[{"loop4ptGraphSet", "[", 
            RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.812373927185899*^9, 3.81237393424918*^9}, {
   3.81237443623664*^9, 3.812374437800879*^9}, {3.812377157300888*^9, 
   3.812377180673606*^9}, {3.812377977869451*^9, 3.812377980411374*^9}, {
   3.812378374593522*^9, 3.8123783932453537`*^9}, {3.812378429384235*^9, 
   3.812378431583103*^9}, 3.812378541939945*^9, {3.812378677678488*^9, 
   3.812378679447179*^9}, {3.812378769977497*^9, 3.812378771239156*^9}, {
   3.812379477655846*^9, 3.812379478480381*^9}, 3.812397520856303*^9, 
   3.812407393329179*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"6814cdd6-36b6-486a-8341-3445e3bdd741"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"param", "[", "2", "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"param", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"param", "[", "2", "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"param", "[", "1", "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"param", "[", "2", "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"param", "[", "2", "]"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"param", "[", "1", "]"}]}], "-", 
             RowBox[{"param", "[", "2", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"ulp", "[", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                RowBox[{"k", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
       "-", 
       RowBox[{"2", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", 
              RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", 
              RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"8", " ", 
              RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"param", "[", "1", "]"}]}], "-", 
             RowBox[{"param", "[", "2", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"ulp", "[", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                RowBox[{"k", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
       "-", 
       RowBox[{"8", " ", 
        RowBox[{"param", "[", "2", "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"8", " ", 
                 RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
              RowBox[{"ulp", "[", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
                RowBox[{"k", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}],
          ")"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"param", "[", "1", "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"param", "[", "2", "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", 
              RowBox[{"param", "[", "1", "]"}]}], "-", 
             RowBox[{"param", "[", "2", "]"}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"16", " ", 
              RowBox[{"param", "[", "1", "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}]}],
       ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"32", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
            RowBox[{"l", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
            RowBox[{"l", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], 
        "2"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox[
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"param", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ulp", "[", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                 RowBox[{"k", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
              RowBox[{"ulp", "[", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
                RowBox[{"l", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"8", " ", 
            RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"8", " ", 
            RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ulp", "[", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                 RowBox[{"k", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
              RowBox[{"ulp", "[", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
                RowBox[{"l", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"param", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
        "-", 
        RowBox[{"4", " ", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"param", "[", "1", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"ulp", "[", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                 RowBox[{"k", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
              RowBox[{"ulp", "[", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                RowBox[{"l", "[", 
                 RowBox[{"ms", "[", 
                  RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
           "-", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"8", " ", 
            RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"k", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
             RowBox[{"l", "[", 
              RowBox[{"ms", "[", 
               RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.812373935367817*^9, 3.812374438608542*^9, {3.812377175814267*^9, 
   3.812377187385991*^9}, 3.812377547926512*^9, 3.812377980797885*^9, {
   3.812378376335731*^9, 3.8123783936684017`*^9}, 3.8123784368117847`*^9, {
   3.812378535929508*^9, 3.812378542370908*^9}, 3.8123786803078403`*^9, 
   3.812378771565033*^9, 3.812379148829897*^9, 3.812379479587619*^9, 
   3.8123897123008327`*^9, 3.812396726768025*^9, 3.812397294646428*^9, 
   3.8123975213371277`*^9, 3.812416313645294*^9, 3.81241666641153*^9, 
   3.81245407770641*^9, 3.8137853035194187`*^9, 3.813787163258856*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"d2e3b56b-7b47-4f5d-843c-4b32fff93e28"]
}, Open  ]],

Cell["Compare the cut integrand with our sewn trees", "Text",
 CellChangeTimes->{{3.812379406399105*^9, 
  3.812379468577648*^9}},ExpressionUUID->"d18bd51b-2594-4855-98c0-\
a80e3d5cf69d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cutIntegrand", " ", "-", "sewnTrees"}], " ", "//.", " ", 
   "cut4p1lrules"}], " ", "//", " ", "Together"}]], "Input",
 CellChangeTimes->{{3.812378398597371*^9, 3.812378413463992*^9}, {
  3.812378839877575*^9, 3.8123788657684507`*^9}, {3.812379482097074*^9, 
  3.812379494253091*^9}, {3.81239752450399*^9, 3.812397529623969*^9}, {
  3.812397627860456*^9, 3.812397646986755*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"19adc6d9-35a3-4450-a6ed-cb6020494343"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.812397647445265*^9, 3.812416313679544*^9, 
  3.8124166664431763`*^9, 3.812454077745593*^9, 3.81378530354985*^9, 
  3.8137871632966423`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"997a72d9-53f1-45a9-a42e-12db2039f3a3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example massive 4 pt Cut : cut4pt1l[m1, m1] -- fundamental-type ordered cuts\
\>", "Subsection",
 CellChangeTimes->{{3.813665509056838*^9, 3.813665511216425*^9}, {
   3.81368404069061*^9, 3.813684043151553*^9}, 
   3.81378596002839*^9},ExpressionUUID->"df88aa75-287c-4af3-8e99-\
469a442423a1"],

Cell[TextData[{
 "Our kinematic weights also satisfy fundamental-type ordered cuts.  Consider \
now a situation where we have  for our cut-tree same-mass particles, but now \
charged in the fundamental where particles 2 and 4 are antiparticles.  Now we \
have only two ordered same-mass 4pt amplitudes:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"A", "(", "s", ")"}], "=", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "M"], "[", "3", "]"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["k", "1"], "m1"], ",", 
        OverscriptBox[
         SuperscriptBox[
          SubscriptBox["k", "2"], "m1"], "_"], ",", 
        SuperscriptBox[
         SubscriptBox["k", "3"], "m1"], ",", 
        OverscriptBox[
         SuperscriptBox[
          SubscriptBox["k", "4"], "m1"], "_"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"]}], ")"}], "2"], "-", 
      SuperscriptBox[
       SubscriptBox["m", "1"], "2"]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d4c18bef-55fb-42c1-b550-f7e1b856413d"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"A", "(", "t", ")"}], "=", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "M"], "[", "3", "]"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["k", "1"], "m1"], ",", 
        OverscriptBox[
         SuperscriptBox[
          SubscriptBox["k", "4"], "m1"], "_"], ",", 
        SuperscriptBox[
         SubscriptBox["k", "3"], "m1"], ",", 
        OverscriptBox[
         SuperscriptBox[
          SubscriptBox["k", "2"], "m1"], "_"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "2"], "-", 
      SuperscriptBox[
       SubscriptBox["m", "1"], "2"]}]]}], TraditionalForm]],ExpressionUUID->
  "a7ca1eb2-6c57-438d-8532-c1177211cea0"]
}], "Text",
 CellChangeTimes->{{3.8136839993702*^9, 3.813684057753789*^9}, {
  3.81378538483637*^9, 3.813785447478448*^9}, {3.8137856851193438`*^9, 
  3.813785820311529*^9}, {3.813785855957505*^9, 3.813785890675618*^9}, {
  3.813791170283811*^9, 3.8137911715102043`*^9}, {3.813791207205962*^9, 
  3.813791215026903*^9}},ExpressionUUID->"00f6746c-d80c-483a-917c-\
62d212255b5b"],

Cell["\<\
Our loop-level dressing satisfy each fundamental-type ordered cut.  This is \
clear from the adjoint-type ordered cut as each term is gauge invariant \
independently but we can see it explicitly now.\
\>", "Text",
 CellChangeTimes->{{3.813785894428009*^9, 
  3.8137859383561563`*^9}},ExpressionUUID->"63150df4-da77-4bba-951c-\
4cdda8771512"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</trees.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treeAmplitudes.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4p.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCK.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCuts.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treesCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8116250507590113`*^9, 3.811625073900069*^9}, 
   3.81227815714756*^9, {3.812278331713951*^9, 3.81227838101678*^9}, {
   3.81227909298827*^9, 3.812279116877625*^9}, {3.812371930584429*^9, 
   3.812371943334292*^9}, {3.812372018007213*^9, 3.8123720304217787`*^9}, {
   3.8123721620881*^9, 3.812372173498077*^9}, {3.812372205737335*^9, 
   3.81237221055765*^9}, {3.812372243733224*^9, 3.8123722810179*^9}, {
   3.812374480650223*^9, 3.8123744954033413`*^9}, {3.8123967023173437`*^9, 
   3.8123967090429487`*^9}, {3.812397259226562*^9, 3.812397286074328*^9}, {
   3.812397390873468*^9, 3.812397392535116*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"105066f7-c40e-44c5-ab86-5dcc4596759f"],

Cell[CellGroupData[{

Cell["s-channel fundamental-type cut:", "Subsubsection",
 CellChangeTimes->{{3.8137859741197166`*^9, 3.8137859778197727`*^9}, {
   3.813786142349539*^9, 3.813786143557705*^9}, 3.8137868555558863`*^9, {
   3.813923479988995*^9, 3.81392348327704*^9}, {3.8139235593672047`*^9, 
   3.8139235613814583`*^9}},ExpressionUUID->"656992ab-bb5a-4e55-96fe-\
48b63e50c843"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cut4p1lrules", " ", "=", " ", 
   RowBox[{"getIndepRules", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"trees", "[", 
       RowBox[{"cut4pt1l", "[", 
        RowBox[{"m1", ",", " ", "m1"}], "]"}], "]"}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{"Atree", "[", 
        RowBox[{"{", "x", "}"}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ulp", "[", 
            RowBox[{"#", ",", "#"}], "]"}], "\[Equal]", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ")"}], "&"}], "/@", 
        RowBox[{"canonLabels", "[", 
         RowBox[{"treeGraphSet", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ")"}], "~", "Join", "~", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
         RowBox[{"ulp", "[", 
          RowBox[{"m1", ",", "m1"}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
         RowBox[{"ulp", "[", 
          RowBox[{"m1", ",", "m1"}], "]"}]}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.813786006207736*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"3a8ea35e-9ba4-4cbe-a716-8bda138e6e02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sewnTrees", "  ", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Times", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"trees", "[", 
          RowBox[{"cut4pt1l", "[", 
           RowBox[{"m1", ",", "m1"}], "]"}], "]"}], "/.", " ", 
         RowBox[{
          RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
          RowBox[{"treeExpression", "@", 
           RowBox[{"Atree", "[", "x", "]"}]}]}]}], " ", ")"}], "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a_", "+", "b_"}], ",", "c_"}], "}"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{"b", ",", "c"}], "}"}]}]}], ")"}]}], ")"}], "/.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kinematics", "[", 
         RowBox[{"treeGraphSet", "[", 
          RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
       RowBox[{"(", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"canonLabels", "[", 
           RowBox[{"treeGraphSet", "[", 
            RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.813786058513548*^9, 3.8137860872353573`*^9}, {
   3.813786120770438*^9, 3.813786124982388*^9}, 3.8137864090140247`*^9, {
   3.813786464722887*^9, 3.8137864751561413`*^9}, {3.81378683803399*^9, 
   3.813786841576865*^9}, 3.813786896708769*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"8bb5789d-511a-4d72-9cb0-91c395c59478"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], " ", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], ")"}],
     "/", 
    RowBox[{"(", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.81378609029311*^9, 3.81378612577582*^9, 3.813786411701295*^9, {
   3.813786470527969*^9, 3.813786475418338*^9}, 3.813786842180254*^9, 
   3.8137868976857853`*^9, 3.813787163491205*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"7ef94c03-e80a-4d56-a39e-c862a8491afc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cutIntegrand", " ", "=", 
  RowBox[{
   RowBox[{"First", "@", " ", 
    RowBox[{"graphs", "[", 
     RowBox[{"cut4pt1l", "[", 
      RowBox[{"m1", ",", "m1"}], "]"}], "]"}]}], "  ", "/.", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kinematics", "[", 
         RowBox[{"loop4ptGraphSet", "[", 
          RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
       RowBox[{"(", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"canonLabels", "[", 
           RowBox[{"loop4ptGraphSet", "[", 
            RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.812373927185899*^9, 3.81237393424918*^9}, {
   3.81237443623664*^9, 3.812374437800879*^9}, {3.812377157300888*^9, 
   3.812377180673606*^9}, {3.812377977869451*^9, 3.812377980411374*^9}, {
   3.812378374593522*^9, 3.8123783932453537`*^9}, {3.812378429384235*^9, 
   3.812378431583103*^9}, 3.812378541939945*^9, {3.812378677678488*^9, 
   3.812378679447179*^9}, {3.812378769977497*^9, 3.812378771239156*^9}, {
   3.812379477655846*^9, 3.812379478480381*^9}, 3.812397520856303*^9, 
   3.812407393329179*^9, {3.813786222618464*^9, 3.8137862558561897`*^9}, {
   3.813786422434025*^9, 3.813786422990632*^9}, {3.813786487792989*^9, 
   3.813786488204357*^9}, {3.813786903844805*^9, 3.813786904375421*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"43ec15b7-3049-4dcc-9bc8-afa5a8317d44"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox[
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          RowBox[{"param", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ulp", "[", 
                 RowBox[{
                  RowBox[{"k", "[", 
                   RowBox[{"ms", "[", 
                    RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                  RowBox[{"k", "[", 
                   RowBox[{"ms", "[", 
                    RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
               RowBox[{"ulp", "[", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
                 RowBox[{"l", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"8", " ", 
             RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"8", " ", 
             RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ulp", "[", 
                 RowBox[{
                  RowBox[{"k", "[", 
                   RowBox[{"ms", "[", 
                    RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                  RowBox[{"k", "[", 
                   RowBox[{"ms", "[", 
                    RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
               RowBox[{"ulp", "[", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
                 RowBox[{"l", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"l", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], "+", 
      
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"param", "[", "1", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
         "-", 
         RowBox[{"4", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"param", "[", "1", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ulp", "[", 
                 RowBox[{
                  RowBox[{"k", "[", 
                   RowBox[{"ms", "[", 
                    RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                  RowBox[{"k", "[", 
                   RowBox[{"ms", "[", 
                    RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
               RowBox[{"ulp", "[", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                 RowBox[{"l", "[", 
                  RowBox[{"ms", "[", 
                   RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}],
             "-", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"8", " ", 
             RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8137864232215357`*^9, {3.813786478410324*^9, 3.813786488465156*^9}, 
   3.81378684453519*^9, 3.813786904683064*^9, 3.813787163521637*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"e54c4666-7897-41ae-bf86-bd67303537ff"]
}, Open  ]],

Cell["\<\
Compare the fundamental-type t-cut integrand with our sewn trees\
\>", "Text",
 CellChangeTimes->{{3.812379406399105*^9, 3.812379468577648*^9}, {
  3.813786914461165*^9, 
  3.8137869203553333`*^9}},ExpressionUUID->"09aec9e6-0f01-47c6-a0e8-\
358e4dc6894f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cutIntegrand", " ", "-", "sewnTrees"}], " ", "//.", " ", 
   "cut4p1lrules"}], " ", "//", " ", "Together"}]], "Input",
 CellChangeTimes->{{3.812378398597371*^9, 3.812378413463992*^9}, {
  3.812378839877575*^9, 3.8123788657684507`*^9}, {3.812379482097074*^9, 
  3.812379494253091*^9}, {3.81239752450399*^9, 3.812397529623969*^9}, {
  3.812397627860456*^9, 3.812397646986755*^9}, {3.813786908692528*^9, 
  3.8137869094389133`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ad81febc-c31b-47ff-88ae-6b02b43370fe"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8137862492487183`*^9, 3.813786260711357*^9}, {
   3.813786418458652*^9, 3.813786425091672*^9}, {3.813786481298992*^9, 
   3.813786491134742*^9}, 3.813786846630097*^9, 3.813786910615429*^9, 
   3.813787163536212*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"265a1044-6d45-4304-b4d2-f50527bc283c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["t-channel fundamental-type cut:", "Subsubsection",
 CellChangeTimes->{{3.8137859741197166`*^9, 3.8137859778197727`*^9}, {
   3.813786142349539*^9, 3.813786143557705*^9}, {3.813923449917122*^9, 
   3.81392345410806*^9}, 
   3.8139235665188437`*^9},ExpressionUUID->"94d431dc-23df-4409-b89b-\
60bdd79cc207"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cut4p1lrules", " ", "=", " ", 
   RowBox[{"getIndepRules", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"trees", "[", 
       RowBox[{"cut4pt1l", "[", 
        RowBox[{"m1", ",", " ", "m1"}], "]"}], "]"}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{"Atree", "[", 
        RowBox[{"{", "x", "}"}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ulp", "[", 
            RowBox[{"#", ",", "#"}], "]"}], "\[Equal]", 
           RowBox[{"ulp", "[", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ")"}], "&"}], "/@", 
        RowBox[{"canonLabels", "[", 
         RowBox[{"treeGraphSet", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ")"}], "~", "Join", "~", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
         RowBox[{"ulp", "[", 
          RowBox[{"m1", ",", "m1"}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
         RowBox[{"ulp", "[", 
          RowBox[{"m1", ",", "m1"}], "]"}]}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.813786006207736*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"f269e2d5-3f52-425e-bf59-6a7980bdb49f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"First", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"{", "#", "}"}], "/.", 
       RowBox[{"Plus", "\[RuleDelayed]", "List"}]}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"trees", "[", 
       RowBox[{"cut4pt1l", "[", 
        RowBox[{"m1", ",", "m1"}], "]"}], "]"}], "/.", " ", 
      RowBox[{
       RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{"treeExpression", "@", 
        RowBox[{"Atree", "[", "x", "]"}]}]}]}], " ", ")"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.813786337383202*^9, 3.813786401008683*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"f23af38a-a145-4df6-bed9-27bbe9761714"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], 
    RowBox[{"2", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}]}]}], "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.813786353801543*^9, 3.813786401264237*^9}, 
   3.813787163339658*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"65ae3496-9285-4bb0-a35a-2f00e98d2f91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"trees", "[", 
     RowBox[{"cut4pt1l", "[", 
      RowBox[{"m1", ",", "m1"}], "]"}], "]"}], "/.", " ", 
    RowBox[{
     RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"treeExpression", "@", 
      RowBox[{"Atree", "[", "x", "]"}]}]}]}], " ", ")"}], "/.", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a_", "+", "b_"}], ",", "c_"}], "}"}], "\[RuleDelayed]", 
   RowBox[{"{", 
    RowBox[{"a", ",", "c"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.813786648163611*^9, 3.8137868285635138`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"33640a14-1c43-43d0-8cd7-77f86bd207dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}]}]}], "]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8137868159806623`*^9, 3.813786828971669*^9}, 
   3.81378716335435*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"eeb9dc51-2ef2-4c5e-995c-4d65288aa1c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Times", "@@", 
  RowBox[{"(", 
   RowBox[{"First", "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"{", "#", "}"}], "/.", 
         RowBox[{"Plus", "\[RuleDelayed]", "List"}]}], "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"trees", "[", 
         RowBox[{"cut4pt1l", "[", 
          RowBox[{"m1", ",", "m1"}], "]"}], "]"}], "/.", " ", 
        RowBox[{
         RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
         RowBox[{"treeExpression", "@", 
          RowBox[{"Atree", "[", "x", "]"}]}]}]}], " ", ")"}]}], ")"}]}], " ", 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.813786452699809*^9, 3.8137864557174187`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"8e6a7f15-f161-44be-9e7f-a8c6f17231ee"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.813786448893116*^9, 3.813786456997754*^9}, 
   3.8137871633869677`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"0b325671-91c6-48d8-8b51-b16d707a5566"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sewnTrees", "  ", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Times", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"trees", "[", 
          RowBox[{"cut4pt1l", "[", 
           RowBox[{"m1", ",", "m1"}], "]"}], "]"}], "/.", " ", 
         RowBox[{
          RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
          RowBox[{"treeExpression", "@", 
           RowBox[{"Atree", "[", "x", "]"}]}]}]}], " ", ")"}], "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a_", "+", "b_"}], ",", "c_"}], "}"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c"}], "}"}]}]}], ")"}]}], ")"}], "/.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kinematics", "[", 
         RowBox[{"treeGraphSet", "[", 
          RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
       RowBox[{"(", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"canonLabels", "[", 
           RowBox[{"treeGraphSet", "[", 
            RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.813786058513548*^9, 3.8137860872353573`*^9}, {
   3.813786120770438*^9, 3.813786124982388*^9}, 3.8137864090140247`*^9, {
   3.813786464722887*^9, 3.8137864751561413`*^9}, {3.81378683803399*^9, 
   3.813786841576865*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"541905bc-dd9b-430c-9c32-68312e30135d"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}], " ", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.81378609029311*^9, 3.81378612577582*^9, 3.813786411701295*^9, {
   3.813786470527969*^9, 3.813786475418338*^9}, 3.813786842180254*^9, 
   3.8137871634031487`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"b3d8bb23-0944-4a3e-b482-7dc7d61ab72e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cutIntegrand", " ", "=", 
  RowBox[{
   RowBox[{"Last", "@", " ", 
    RowBox[{"graphs", "[", 
     RowBox[{"cut4pt1l", "[", 
      RowBox[{"m1", ",", "m1"}], "]"}], "]"}]}], "  ", "/.", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kinematics", "[", 
         RowBox[{"loop4ptGraphSet", "[", 
          RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
       RowBox[{"(", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"canonLabels", "[", 
           RowBox[{"loop4ptGraphSet", "[", 
            RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
          RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.812373927185899*^9, 3.81237393424918*^9}, {
   3.81237443623664*^9, 3.812374437800879*^9}, {3.812377157300888*^9, 
   3.812377180673606*^9}, {3.812377977869451*^9, 3.812377980411374*^9}, {
   3.812378374593522*^9, 3.8123783932453537`*^9}, {3.812378429384235*^9, 
   3.812378431583103*^9}, 3.812378541939945*^9, {3.812378677678488*^9, 
   3.812378679447179*^9}, {3.812378769977497*^9, 3.812378771239156*^9}, {
   3.812379477655846*^9, 3.812379478480381*^9}, 3.812397520856303*^9, 
   3.812407393329179*^9, {3.813786222618464*^9, 3.8137862558561897`*^9}, {
   3.813786422434025*^9, 3.813786422990632*^9}, {3.813786487792989*^9, 
   3.813786488204357*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"4b4cdfe1-ed66-4122-93a2-7e202b66902a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"param", "[", "2", "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"param", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"param", "[", "2", "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"param", "[", "1", "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"param", "[", "2", "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
          RowBox[{"l", "[", 
           RowBox[{"ms", "[", 
            RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"param", "[", "2", "]"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "1", "]"}]}], "-", 
            RowBox[{"param", "[", "2", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}],
          "-", 
         RowBox[{"4", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
            RowBox[{"l", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"2", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"8", " ", 
             RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "1", "]"}]}], "-", 
            RowBox[{"param", "[", "2", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}],
          "+", 
         RowBox[{"4", " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
            RowBox[{"l", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"8", " ", 
       RowBox[{"param", "[", "2", "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"8", " ", 
                RowBox[{"param", "[", "1", "]"}]}]}], ")"}], " ", 
             RowBox[{"ulp", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
               RowBox[{"k", "[", 
                RowBox[{"ms", "[", 
                 RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
              RowBox[{"k", "[", 
               RowBox[{"ms", "[", 
                RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"param", "[", "1", "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"param", "[", "2", "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
         RowBox[{"k", "[", 
          RowBox[{"ms", "[", 
           RowBox[{"3", ",", "m2"}], "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "1", "]"}]}], "-", 
            RowBox[{"param", "[", "2", "]"}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"k", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"16", " ", 
             RowBox[{"param", "[", "1", "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"param", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"l", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
            RowBox[{"l", "[", 
             RowBox[{"ms", "[", 
              RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}], "+", 
         RowBox[{"ulp", "[", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"l", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}]}], "]"}]}], ")"}], "2"]}],
      ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8137864232215357`*^9, {3.813786478410324*^9, 3.813786488465156*^9}, 
   3.81378684453519*^9, 3.8137871634388933`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"1e1fdaf4-5af2-4271-9051-7af062437fdb"]
}, Open  ]],

Cell["\<\
Compare the fundamental-type s-cut integrand with our sewn trees\
\>", "Text",
 CellChangeTimes->{{3.812379406399105*^9, 3.812379468577648*^9}, {
  3.813786931991184*^9, 
  3.813786941422632*^9}},ExpressionUUID->"4134bbf8-1c3d-4779-9c57-\
254bf74cab32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cutIntegrand", " ", "-", "sewnTrees"}], " ", "//.", " ", 
   "cut4p1lrules"}], " ", "//", " ", "Together"}]], "Input",
 CellChangeTimes->{{3.812378398597371*^9, 3.812378413463992*^9}, {
  3.812378839877575*^9, 3.8123788657684507`*^9}, {3.812379482097074*^9, 
  3.812379494253091*^9}, {3.81239752450399*^9, 3.812397529623969*^9}, {
  3.812397627860456*^9, 3.812397646986755*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"90816045-a2af-4662-8cf8-f4452450a3e4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8137862492487183`*^9, 3.813786260711357*^9}, {
   3.813786418458652*^9, 3.813786425091672*^9}, {3.813786481298992*^9, 
   3.813786491134742*^9}, 3.813786846630097*^9, 3.813787163456064*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"2ff08ba0-60bf-480f-bcaf-1e8e6d68200c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example gluonic 4pt Cut: cut4pt1l[0, 0] -- involves D-dim Gluon State Sum\
\>", "Subsection",
 CellChangeTimes->{{3.812396686716538*^9, 3.812396689667904*^9}, {
  3.812397429174635*^9, 3.8123974296152067`*^9}, {3.812397842631785*^9, 
  3.812397844888199*^9}, {3.812398866124523*^9, 3.812398879237102*^9}, {
  3.812399646145795*^9, 
  3.8123996488329782`*^9}},ExpressionUUID->"3480b21f-75e1-40ab-bd5d-\
5d94be3172b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</trees.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treeAmplitudes.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4p.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCK.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop4pCuts.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treesCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8116250507590113`*^9, 3.811625073900069*^9}, 
   3.81227815714756*^9, {3.812278331713951*^9, 3.81227838101678*^9}, {
   3.81227909298827*^9, 3.812279116877625*^9}, {3.812371930584429*^9, 
   3.812371943334292*^9}, {3.812372018007213*^9, 3.8123720304217787`*^9}, {
   3.8123721620881*^9, 3.812372173498077*^9}, {3.812372205737335*^9, 
   3.81237221055765*^9}, {3.812372243733224*^9, 3.8123722810179*^9}, {
   3.812374480650223*^9, 3.8123744954033413`*^9}, {3.8123967023173437`*^9, 
   3.8123967090429487`*^9}, {3.812397259226562*^9, 3.812397286074328*^9}, {
   3.812397390873468*^9, 3.812397392535116*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"7fb06ca4-ba0b-4040-9421-c7abbb44ac47"],

Cell["Here are trees contributing to this cut:", "Text",
 CellChangeTimes->{{3.812397473702797*^9, 
  3.8123974818461027`*^9}},ExpressionUUID->"711f387a-d6a6-486c-ab9b-\
d2bda325886f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"trees", "[", 
   RowBox[{"cut4pt1l", "[", 
    RowBox[{"0", ",", " ", "0"}], "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.812377600308659*^9, 3.812377618665814*^9}, {
  3.8123783146221867`*^9, 3.812378324601905*^9}, {3.8123978499858522`*^9, 
  3.812397851536231*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"8735a0ac-428f-492c-ba21-2d2eca2b7c56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Atree", "[", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
     RowBox[{"l", "[", "1", "]"}], ",", 
     RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"Atree", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"l", "[", "2", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"l", "[", "1", "]"}]}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.812377601772017*^9, 3.8123776191161127`*^9}, {
   3.812378316227356*^9, 3.812378325731628*^9}, 3.812389703828679*^9, 
   3.812396726556059*^9, 3.812397294531145*^9, 3.8123978521078987`*^9, 
   3.812416313724711*^9, 3.8124166664834127`*^9, 3.812454077819952*^9, 
   3.813787163570754*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"7e7fb0a7-8100-42c4-8b10-f6de4417855c"]
}, Open  ]],

Cell["\<\
Here\[CloseCurlyQuote]s the canonical labelling for the necessary tree \
amplitude numerator for this cut\
\>", "Text",
 CellChangeTimes->{{3.8123792049975367`*^9, 3.812379225453126*^9}, {
  3.8123974096158953`*^9, 
  3.8123974206384897`*^9}},ExpressionUUID->"c22363a9-32c5-43c3-a773-\
20c509f85d95"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"canonLabels", "[", 
   RowBox[{"treeGraphSet", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.812377692998358*^9, 3.812377721923284*^9}, 
   3.812397414672632*^9, {3.812397859817341*^9, 3.812397860008809*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"84c34dc0-a6a6-4ba8-a647-a5941420c50c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"k", "[", "1", "]"}], ",", 
   RowBox[{"k", "[", "2", "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"ms", "[", 
     RowBox[{"3", ",", "m1"}], "]"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"ms", "[", 
     RowBox[{"4", ",", "m1"}], "]"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.812377722096686*^9, 3.812389705061167*^9, 
  3.812396726593734*^9, 3.8123972945606747`*^9, 3.812397415931325*^9, 
  3.8123978604159*^9, 3.81241631375947*^9, 3.812416666514061*^9, 
  3.8124540778734426`*^9, 3.813787163602244*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"6ad4e42b-0091-4ebf-9ba6-13f397dcd794"]
}, Open  ]],

Cell["\<\
Write down kinematic conservation of momentum rules. We need polarization \
vectors here because there are gluons on the cut.\
\>", "Text",
 CellChangeTimes->{{3.81237922970284*^9, 3.812379235601604*^9}, {
  3.8123793086513*^9, 3.812379336305332*^9}, {3.812397489382492*^9, 
  3.812397491588956*^9}, {3.8124388024848213`*^9, 
  3.812438811081896*^9}},ExpressionUUID->"eefb1a18-92a8-4a70-b3c4-\
c9e44ffc86f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cut4pt1l00rules", " ", "=", " ", 
   RowBox[{
    RowBox[{"getIndepRules", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trees", "[", 
        RowBox[{"cut4pt1l", "[", 
         RowBox[{"0", ",", " ", "0"}], "]"}], "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"Atree", "[", 
         RowBox[{"{", "x", "}"}], "]"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ulp", "[", 
             RowBox[{"#", ",", "#"}], "]"}], "\[Equal]", 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ")"}], "&"}], 
         "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
           RowBox[{"k", "[", 
            RowBox[{"ms", "[", 
             RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "}"}]}], ")"}], "~", 
       "Join", "~", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"l", "[", "1", "]"}], ",", 
            RowBox[{"l", "[", "1", "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ulp", "[", 
           RowBox[{
            RowBox[{"l", "[", "2", "]"}], ",", 
            RowBox[{"l", "[", "2", "]"}]}], "]"}], "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}], "~", "Join", "~", 
    RowBox[{"getPolRules", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trees", "[", 
        RowBox[{"cut4pt1l", "[", 
         RowBox[{"0", ",", " ", "0"}], "]"}], "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"Atree", "[", 
         RowBox[{"{", "x", "}"}], "]"}]}]}], ",", " ", "\[IndentingNewLine]", 
      
      RowBox[{"eps", "/@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}]}], "}"}]}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.812378172584949*^9, 3.812378222391486*^9}, {
   3.812378337951408*^9, 3.8123783540631657`*^9}, {3.812378500934173*^9, 
   3.8123785280761967`*^9}, {3.812379123283692*^9, 3.8123791272606897`*^9}, {
   3.812397866473482*^9, 3.812398025541954*^9}, 3.812398483027718*^9, {
   3.812398749497719*^9, 3.812398770706831*^9}, 3.812406587686922*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"1519a722-d435-40a6-b622-d10d588fa96c"],

Cell["\<\
Find product of trees in terms of kinematics, the state sum is trivial as the \
cut states are massive scalars.\
\>", "Text",
 CellChangeTimes->{{3.812379240289774*^9, 3.812379246701951*^9}, {
  3.812379339214971*^9, 
  3.812379360344261*^9}},ExpressionUUID->"27ec6a26-da53-4da3-a54a-\
b1e3ddd0a127"],

Cell[BoxData[
 RowBox[{
  RowBox[{"niceGluonSum", "[", "expr_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"expr", "/.", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{"a_", ",", 
         RowBox[{"eps", "[", "b_", "]"}]}], "]"}], "*", "c___", "*", 
       RowBox[{"ulp", "[", 
        RowBox[{"d_", ",", 
         RowBox[{"eps", "[", 
          RowBox[{"-", "b_"}], "]"}]}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"whee", "[", 
        RowBox[{"a", ",", "d", ",", "b"}], "]"}], " ", "c"}]}]}], "/.", 
    RowBox[{
     RowBox[{"whee", "[", 
      RowBox[{"a_", ",", "d_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"ulp", "[", 
      RowBox[{"a", ",", "d"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.812398134745241*^9, 3.8123981655226173`*^9}, {
   3.812398367512472*^9, 3.812398408391697*^9}, {3.8123988485975637`*^9, 
   3.812398850605618*^9}, 3.812454259323172*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"80d707c6-6cef-43ba-a2b1-ef0eed1dc569"],

Cell["\<\
Note the nice gluon sum above (while very quick) is Gauge Dependent -- it\
\[CloseCurlyQuote]ll give the wrong answer if you\[CloseCurlyQuote]re in an \
unfortunate gauge.  So always verify on the more expensive gauge-independent \
state sum discussed in the paper:\
\>", "Text",
 CellChangeTimes->{{3.812398891632515*^9, 3.81239893137821*^9}, {
  3.812399288905912*^9, 3.812399342113949*^9}, {3.81240676977842*^9, 
  3.812406771697844*^9}},ExpressionUUID->"6ece8b9c-1022-4af8-ae4e-\
59ca9123b4ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sewnTreesPre", "  ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Times", "@@", 
       RowBox[{"trees", "[", 
        RowBox[{"cut4pt1l", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "]"}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{"treeExpression", "@", 
        RowBox[{"Atree", "[", "x", "]"}]}]}]}], " ", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"kinematics", "[", 
           RowBox[{"treeGraphSet", "[", 
            RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
         RowBox[{"(", " ", 
          RowBox[{"Thread", "[", 
           RowBox[{
            RowBox[{"canonLabels", "[", 
             RowBox[{"treeGraphSet", "[", 
              RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
            RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}]}], 
    " ", "//", "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81237519936847*^9, 3.812375202295698*^9}, {
   3.812377123902769*^9, 3.812377137912341*^9}, {3.812377183512538*^9, 
   3.812377206083482*^9}, {3.8123773189060717`*^9, 3.812377326560343*^9}, {
   3.812377558133634*^9, 3.81237756885783*^9}, {3.812377739846595*^9, 
   3.812377759984086*^9}, {3.812377798310478*^9, 3.812377804081868*^9}, {
   3.812377963819222*^9, 3.812377994128119*^9}, {3.8123783683164053`*^9, 
   3.812378386854644*^9}, {3.812378476448497*^9, 3.812378480134285*^9}, {
   3.812379488321879*^9, 3.812379489664669*^9}, 3.8123975108355703`*^9, {
   3.812398044598505*^9, 3.812398045646084*^9}, {3.812398209965119*^9, 
   3.8123983018079863`*^9}, {3.812398473443419*^9, 3.812398474530141*^9}, 
   3.812399120837242*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"5dec9764-3aa4-4d29-85a5-c0e8a35450db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"sewnTrees", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"FixedPoint", "[", 
       RowBox[{"niceGluonSum", ",", "sewnTreesPre"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"eps", "[", 
          RowBox[{"-", "a_"}], "]"}], ",", 
         RowBox[{"eps", "[", "a_", "]"}]}], "]"}], "\[RuleDelayed]", "dd"}]}],
      "//.", "cut4pt1l00rules"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.812398304363854*^9, 3.812398311101008*^9}, {
  3.81239841312951*^9, 3.812398427370332*^9}, {3.8123985108674927`*^9, 
  3.812398520891306*^9}, {3.812399004257242*^9, 3.8123990062477283`*^9}, {
  3.812454262019423*^9, 3.812454265985705*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"465850b7-0650-437c-bd9f-206d2fe55e34"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.004883`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.812399006688889*^9, 3.812399115436591*^9, 
  3.812406596990795*^9, 3.812416313851594*^9, 3.812416666600511*^9, 
  3.8124540779907913`*^9, 3.813787163656416*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"5260f024-0757-4a2c-9136-38cedcfe56a1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gaugeIndepGluonSum", "[", 
   RowBox[{"expr_", ",", "rules_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "//.", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"ulp", "[", 
          RowBox[{"a_", ",", 
           RowBox[{"eps", "[", "p_", "]"}]}], "]"}], "*", "c___", "*", 
         RowBox[{"ulp", "[", 
          RowBox[{"b_", ",", 
           RowBox[{"eps", "[", 
            RowBox[{"-", "p_"}], "]"}]}], "]"}]}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"whee", "[", 
          RowBox[{"a", ",", "p", ",", "b"}], "]"}], " ", "c"}]}]}], " ", "/.", 
      RowBox[{
       RowBox[{"whee", "[", 
        RowBox[{"a_", ",", "p_", ",", "b_"}], "]"}], ":>", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"ulp", "[", 
            RowBox[{"a", ",", "b"}], "]"}], " ", "-", " ", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"ulp", "[", 
               RowBox[{"b", ",", 
                RowBox[{"q", "[", "p", "]"}]}], "]"}], " ", 
              RowBox[{"ulp", "[", 
               RowBox[{"a", ",", "p"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"ulp", "[", 
               RowBox[{"b", ",", "p"}], "]"}], 
              RowBox[{"ulp", "[", 
               RowBox[{"a", ",", 
                RowBox[{"q", "[", "p", "]"}]}], "]"}]}]}], 
            RowBox[{"ulp", "[", 
             RowBox[{
              RowBox[{"q", "[", "p", "]"}], ",", "p"}], "]"}]]}], " ", ")"}], 
         "//.", "rules"}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"eps", "[", 
         RowBox[{"-", "a_"}], "]"}], ",", 
        RowBox[{"eps", "[", "a_", "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"dd", "-", "2"}]}]}], "/.", 
    RowBox[{
     RowBox[{"q", "[", "a_", "]"}], "\[RuleDelayed]", 
     RowBox[{"q", "[", 
      RowBox[{"-", "1"}], "]"}]}]}], "//", "ExpandAll"}]}]], "Input",
 CellChangeTimes->{{3.812398941024014*^9, 3.812398948519722*^9}, {
  3.8123989792016068`*^9, 3.8123989955699177`*^9}, {3.8123990580043163`*^9, 
  3.812399072819025*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"7d41eb6a-9b06-4d59-83dc-cc8061a84156"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"sewnTreesGaugeIndep", "=", 
    RowBox[{
     RowBox[{"FixedPoint", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gaugeIndepGluonSum", "[", 
         RowBox[{"#", ",", "cut4pt1l00rules"}], "]"}], "&"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sewnTreesPre", "//.", "cut4pt1l00rules"}], "//", 
        "Expand"}]}], "]"}], "//.", "cut4pt1l00rules"}]}], ";"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.812398304363854*^9, 3.812398311101008*^9}, {
   3.81239841312951*^9, 3.812398427370332*^9}, {3.8123985108674927`*^9, 
   3.812398520891306*^9}, {3.812399004257242*^9, 3.8123990353929853`*^9}, 
   3.812399081603677*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"fa917ff3-0b56-4c92-9daa-d1cd77db9c0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.838315`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.812399038220765*^9, 3.812399083174124*^9, {3.812399136265469*^9, 
   3.8123991654158792`*^9}, 3.8124066007911787`*^9, 3.812416314756112*^9, 
   3.812416667479138*^9, 3.8124540792964497`*^9, 3.813787164518812*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"1ef36854-f8c3-40e6-8992-c3c314b0810f"]
}, Open  ]],

Cell["Notice much slower -- but we get the same answer:", "Text",
 CellChangeTimes->{{3.812399172756942*^9, 
  3.812399180741007*^9}},ExpressionUUID->"06b19702-33af-41ed-8d9d-\
cc9a6bf5facc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"sewnTreesGaugeIndep", "-", "sewnTrees"}], "//", 
  "Together"}]], "Input",
 CellChangeTimes->{{3.812399040471911*^9, 3.812399043105509*^9}, {
  3.812399087883059*^9, 3.812399092667037*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"67495cf8-dd46-4bbb-a4ec-55bb807059d6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.81239904349872*^9, {3.8123990847159433`*^9, 3.812399093186777*^9}, {
   3.8123991376467447`*^9, 3.812399182365354*^9}, 3.812406602918009*^9, 
   3.812416315003058*^9, 3.8124166677233686`*^9, 3.812454079599237*^9, 
   3.81378716471664*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"c38905b1-895e-4140-82cc-a88c55eafbb5"]
}, Open  ]],

Cell["How do our one-loop dressings contribute to this cut? ", "Text",
 CellChangeTimes->{{3.812379365119588*^9, 
  3.8123793992432537`*^9}},ExpressionUUID->"25a9acb5-49ab-4e25-ad6c-\
2432307b19c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cutIntegrand", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"graphs", "[", 
      RowBox[{"cut4pt1l", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "]"}], "  ", "/.", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"kinematics", "[", 
           RowBox[{"loop4ptGraphSet", "[", 
            RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
         RowBox[{"(", 
          RowBox[{"Thread", "[", 
           RowBox[{
            RowBox[{"canonLabels", "[", 
             RowBox[{"loop4ptGraphSet", "[", 
              RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
            RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}]}], 
    " ", "//.", "cut4pt1l00rules"}], "//", "Together"}]}]], "Input",
 CellChangeTimes->{{3.812373927185899*^9, 3.81237393424918*^9}, {
   3.81237443623664*^9, 3.812374437800879*^9}, {3.812377157300888*^9, 
   3.812377180673606*^9}, {3.812377977869451*^9, 3.812377980411374*^9}, {
   3.812378374593522*^9, 3.8123783932453537`*^9}, {3.812378429384235*^9, 
   3.812378431583103*^9}, 3.812378541939945*^9, {3.812378677678488*^9, 
   3.812378679447179*^9}, {3.812378769977497*^9, 3.812378771239156*^9}, {
   3.812379477655846*^9, 3.812379478480381*^9}, 3.812397520856303*^9, {
   3.8123985257324467`*^9, 3.812398572357642*^9}, {3.812398607896144*^9, 
   3.8123986105181007`*^9}, {3.812398649414908*^9, 3.812398685327847*^9}, {
   3.812398792709833*^9, 3.8123988027314177`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"3604c6aa-4ba1-4fe0-88c8-2b863a112f6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"]}], "+", 
    RowBox[{"dd", " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "-", 
    RowBox[{"dd", " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "+", 
    RowBox[{"dd", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"3", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"]}], "-", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"1", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"]}], "-", 
    RowBox[{"dd", " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"]}], "-", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "3"]}], "+", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "3"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", "2", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "+", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.812373935367817*^9, 3.812374438608542*^9, {3.812377175814267*^9, 
   3.812377187385991*^9}, 3.812377547926512*^9, 3.812377980797885*^9, {
   3.812378376335731*^9, 3.8123783936684017`*^9}, 3.8123784368117847`*^9, {
   3.812378535929508*^9, 3.812378542370908*^9}, 3.8123786803078403`*^9, 
   3.812378771565033*^9, 3.812379148829897*^9, 3.812379479587619*^9, 
   3.8123897123008327`*^9, 3.812396726768025*^9, 3.812397294646428*^9, 
   3.8123975213371277`*^9, {3.81239853037492*^9, 3.812398573265979*^9}, 
   3.812398614294105*^9, 3.81239866160889*^9, 3.81239869167937*^9, {
   3.8123987791476583`*^9, 3.812398803209889*^9}, 3.812398857033128*^9, 
   3.8124066062585583`*^9, 3.8124163150572433`*^9, 3.812416667767974*^9, 
   3.812454079669677*^9, 3.813787164746176*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"0a110c99-e6c8-46ab-b11f-ac8f26bc7c9c"]
}, Open  ]],

Cell["Compare the cut integrand with our sewn trees", "Text",
 CellChangeTimes->{{3.812379406399105*^9, 
  3.812379468577648*^9}},ExpressionUUID->"80fca3fb-1f8c-4df0-b9e9-\
f297edb709f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cutIntegrand", " ", "-", "sewnTrees"}], " ", "//.", " ", 
   "cut4p1lrules"}], " ", "//", " ", "Together"}]], "Input",
 CellChangeTimes->{{3.812378398597371*^9, 3.812378413463992*^9}, {
  3.812378839877575*^9, 3.8123788657684507`*^9}, {3.812379482097074*^9, 
  3.812379494253091*^9}, {3.81239752450399*^9, 3.812397529623969*^9}, {
  3.812397627860456*^9, 3.812397646986755*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"71f35d35-96bb-48e1-8b8d-ceba626cb7e1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.812397647445265*^9, 3.812398810061653*^9, 
  3.8123988593877697`*^9, 3.812406609734314*^9, 3.812416315087634*^9, 
  3.8124166678037853`*^9, 3.8124540796945*^9, 3.8137871647745857`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"d8891608-6c7d-4045-9e35-eb98b4758c2c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5pt 1-loop (m1,m1,m2,m2,glue)", "Section",
 CellChangeTimes->{{3.8123997200048018`*^9, 
  3.812399743361023*^9}},ExpressionUUID->"61b0013f-f2f4-4ebe-b37a-\
90eba344494a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</trees.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treeAmplitudes.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</treesCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop5p.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop5pCK.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop5pCuts.m\>\""}], "//", "Get"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PATH", "<>", "\"\</loop5pCanonicalLabels.m\>\""}], "//", "Get"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8116250507590113`*^9, 3.811625073900069*^9}, 
   3.81227815714756*^9, {3.812278331713951*^9, 3.81227838101678*^9}, {
   3.81227909298827*^9, 3.812279116877625*^9}, {3.81229230807411*^9, 
   3.8122923313041487`*^9}, {3.8123725962478733`*^9, 
   3.8123726257051687`*^9}, {3.8123726999496393`*^9, 3.812372704498015*^9}, {
   3.812379726562358*^9, 3.81237973043396*^9}, {3.812392886449849*^9, 
   3.812392912850041*^9}, {3.8124162184698267`*^9, 3.812416231292643*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"d084d93b-646d-4dcc-9d84-3699d3beae06"],

Cell[CellGroupData[{

Cell["Checking Symmetries and Jacobi-like Relations at 5pt", "Subsection",
 CellChangeTimes->{{3.811507065109921*^9, 3.811507069114689*^9}, {
  3.811534058411438*^9, 3.811534059321951*^9}, {3.812292290687065*^9, 
  3.812292300255075*^9}, {3.8123966219399567`*^9, 
  3.812396636882798*^9}},ExpressionUUID->"00aac336-5be3-4e49-906f-\
2bbbe7e0587b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkSym5pt", "[", "m_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"myGraphNo", ",", "myArgSeq", ",", 
      RowBox[{"myEqn", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sort", "@", "n5ptSymEqns"}], ")"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"myEqn", ",", 
      RowBox[{
       RowBox[{"myGraphNo", "=", 
        RowBox[{"myEqn", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], "]"}]}], ";", 
       RowBox[{"myArgSeq", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"myEqn", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"myEqn", "/.", 
                RowBox[{
                 RowBox[{"Equal", "[", 
                  RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
                 RowBox[{"a", "-", "b"}]}]}], "/.", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}],
                 "\[RuleDelayed]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"kinematics", "[", 
                    RowBox[{"loop5ptGraphSet", "[", 
                    RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
                   RowBox[{
                    RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
                    RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
                  RowBox[{"(", " ", 
                   RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"canonLabels", "[", 
                    RowBox[{"loop5ptGraphSet", "[", 
                    RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
                    RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}]}],
               ")"}], "/.", " ", 
             RowBox[{"(", 
              RowBox[{"Thread", "[", 
               RowBox[{"myArgSeq", "->", 
                RowBox[{"canonLabels", "[", 
                 RowBox[{"loop5ptGraphSet", "[", 
                  RowBox[{"[", "  ", "myGraphNo", "]"}], "]"}], " ", "]"}]}], 
               "]"}], ")"}]}], ")"}], "~", "expandBasis", "~", 
           RowBox[{"loop5ptGraphSet", "[", 
            RowBox[{"[", "myGraphNo", "]"}], "]"}]}], "//", "ExpandAll"}], 
         ")"}], "===", "0"}]}]}], " ", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.811529358103077*^9, 3.8115293657481956`*^9}, {
   3.81152951814256*^9, 3.8115296082624817`*^9}, {3.81152979844143*^9, 
   3.811529810465507*^9}, {3.8115298685958023`*^9, 3.811530017682753*^9}, {
   3.8115300985739202`*^9, 3.811530099427615*^9}, {3.8115301492000437`*^9, 
   3.81153015185282*^9}, {3.811533538444463*^9, 3.811533583075725*^9}, {
   3.811533628070356*^9, 3.811533640963417*^9}, {3.812041100180909*^9, 
   3.8120411007580137`*^9}, 3.8122784016827908`*^9, {3.812278636968648*^9, 
   3.81227864317654*^9}, 3.8122787028990393`*^9, {3.812291399410606*^9, 
   3.812291431162704*^9}, 3.812292337003173*^9, {3.8122926143299713`*^9, 
   3.812292638010396*^9}, {3.812372717498678*^9, 3.812372766534395*^9}, {
   3.8124073957534847`*^9, 3.812407399241585*^9}, {3.812416455140542*^9, 
   3.812416502684865*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"b59641be-2300-4a28-bd92-079ff44637cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkJac5pt", "[", "m_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"myGraphNo", ",", "myArgSeq", ",", 
      RowBox[{"myEqn", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Sort", "@", "n5ptJacEqns"}], ")"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"myEqn", ",", 
      RowBox[{
       RowBox[{"myGraphNo", "=", 
        RowBox[{"myEqn", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "0", ",", "1"}], "]"}], "]"}]}], ";", 
       RowBox[{"myArgSeq", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"myEqn", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"myEqn", "/.", 
                RowBox[{
                 RowBox[{"Equal", "[", 
                  RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
                 RowBox[{"a", "-", "b"}]}]}], "/.", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}],
                 "\[RuleDelayed]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"kinematics", "[", 
                    RowBox[{"loop5ptGraphSet", "[", 
                    RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
                   RowBox[{
                    RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
                    RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
                  RowBox[{"(", " ", 
                   RowBox[{"Thread", "[", 
                    RowBox[{
                    RowBox[{"canonLabels", "[", 
                    RowBox[{"loop5ptGraphSet", "[", 
                    RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
                    RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}]}],
               ")"}], "/.", " ", 
             RowBox[{"(", 
              RowBox[{"Thread", "[", 
               RowBox[{"myArgSeq", "->", 
                RowBox[{"canonLabels", "[", 
                 RowBox[{"loop5ptGraphSet", "[", 
                  RowBox[{"[", "  ", "myGraphNo", "]"}], "]"}], " ", "]"}]}], 
               "]"}], ")"}]}], ")"}], " ", "~", "expandBasis", "~", 
           RowBox[{"loop5ptGraphSet", "[", 
            RowBox[{"[", "myGraphNo", "]"}], "]"}]}], "//", "ExpandAll"}], 
         ")"}], "===", "0"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.812292218150893*^9, 3.812292228774976*^9}, 
   3.812292345243969*^9, {3.8122926238653316`*^9, 3.812292640995307*^9}, {
   3.812372753236682*^9, 3.812372758909734*^9}, {3.81240740103373*^9, 
   3.812407404737571*^9}, {3.8124163945473948`*^9, 3.812416469252071*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"22e69b50-f688-44b9-b5e3-6cec848854ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"And", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Print", "[", "#", "]"}], ";", 
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], "&"}], "@*", 
     "checkSym5pt"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "n5ptSymEqns", "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.812291380223734*^9, 3.812291388577931*^9}, {
  3.812291436649592*^9, 3.812291439603174*^9}, {3.812292351450809*^9, 
  3.812292358482799*^9}, {3.8123727787294903`*^9, 3.8123727818056917`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"65096c7b-b53b-4eae-974c-e0231efe6214"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137871682204323`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"7d8cc69b-0b14-467d-94c2-deaeb313b62d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787169054348*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"b3ec1cb5-cc34-4b7e-804b-9eef69b9ae65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787170391165*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"87109345-2ce2-44e2-9898-744b228eb97a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137871708903513`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"e038f1e1-2060-4965-835a-1396e459aa4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
     "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787173097958*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"fcd2c984-27fb-4a8d-b0d3-a25e477ccb47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787175320644*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"2d7a981b-4ab1-4394-9f49-b96f3af8a9e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137871784767942`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"e72662ab-248e-44ed-9b3f-251baaa2ac5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787181647534*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"644bfd84-1884-4401-9d76-f6f671f995c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787181722186*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"a8be4fc6-6429-40ab-8cfd-33885f41875f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "7", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787181768077*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"ed854581-5deb-4537-b94b-4ebe27e1ed34"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "8", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "8", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137871823840322`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"de63b08e-fb63-4c1a-bdd3-671231dba02d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "9", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "9", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.81378718417942*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"bc12f35c-333c-433c-9c8c-d332252cd82f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "10", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137871842822447`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"24c0b8f0-8fd1-40f7-9271-99dbf2c00939"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "11", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787186702372*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"9b8e859b-861c-4bc5-8ff4-61bba60bb93e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "12", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "12", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787187795466*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"922d982c-30d7-4fda-8d22-74eb9e120732"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "12", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "12", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787187863378*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"be4501ec-3385-4164-9704-b4d7ec479331"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "12", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "12", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", 
      RowBox[{
       RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137871889957047`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"d58b1a0c-eef1-4c12-9c43-ed5b9fe99f51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "13", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "13", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787190167659*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"6930230b-93c7-46e3-a88e-c7319b5987d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "13", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "13", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", 
      RowBox[{"-", "l"}]}], "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787191352344*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"9dfe5497-da01-458b-882e-bb4aa743aa7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "13", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "13", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137871913908987`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"75585328-46be-454f-a0cf-0dcd7afcc5b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "14", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "14", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787192629368*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"c40fabb1-1c36-4968-b137-0cb5ccdd1290"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "15", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787193115172*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"4fa293c4-26bb-4025-b470-904ea8383db9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "16", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787193213841*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"f47d419a-0850-4c29-9af0-38243ff172db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "16", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787193306261*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"2590454e-8a9e-46bb-afac-0467dd45e25f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], "]"}]}],
    ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787193400175*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"6864d154-c021-4f44-8f01-d5e19ac1b630"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "16", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787197688349*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"45166aaf-93c2-4cd1-b69b-23882b942f9e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
     "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137872019387712`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"ce50b94c-7ebf-4a63-86be-07fdac982f28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
     "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787206254451*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"4f0c0886-5817-4b33-b871-277ae6af315b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "16", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "c", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137872106146517`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"670ec8bf-7e52-45b3-bd3c-b3b3339672e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "17", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "17", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787210798861*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"3c34e3b8-cdb2-4115-9f6b-cc65ff3f88c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "17", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "17", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], "]"}]}],
    ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137872138008223`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"0e4a6ed5-c7ae-4714-ac86-acb005e4dda6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "17", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "17", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137872169032297`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"a4167c56-1c95-420b-b230-701b1b652d5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "18", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787222548605*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"9cb8e446-c6b8-4060-a9bd-b4973fb2afb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}]}],
    ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137872280535994`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"d5b60d98-1f84-4236-b4fd-6ecc160e9c9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], "]"}]}],
    ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787233624997*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"e6342b31-13e7-43fb-96bf-9fcf10f8c664"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "18", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787239371195*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"cc2cedef-1b1f-4453-b867-f59a1b604d2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "18", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787239524473*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"d6ee373d-d2d2-4c82-a496-863507d5b26a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "18", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137872396755953`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"1f2ec587-609d-4b38-a145-07764d276924"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "c", ",", "b", ",", "l"}], "]"}]}],
    ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787239824985*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"2ae82da0-ac72-403c-8994-35e8ebb4034c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "19", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "19", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787242035762*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"5dacf6eb-c3e7-47cf-991f-9bbacd52446f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
     "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787249800488*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"52beceac-cc0a-4338-b5a5-2a90a31b96c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "20", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.81378725737717*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"8870c8d1-1a07-4c0b-830f-8f8e924f0259"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "20", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787257501021*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"ea09dfcd-5daf-47f9-a9f0-6101540fca76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "20", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.81378726531907*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"ecea9af1-88e7-451d-ac09-97c89adadd4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "20", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787271702661*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"968b7414-e29b-4505-ab7f-5988db0e9cb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
     "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787279492478*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"7da2cd33-1344-4e2c-8ee7-083a2bc10d21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], "]"}]}],
    ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787285783422*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"ca772f2b-8b4a-4866-9da2-db4e354afe77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "21", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137872893077803`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"99ca3573-4f4a-4012-ae30-98e6c5dc628d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "21", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787292329619*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"d856f6fa-053e-455a-aa93-545bdf2ef40a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
      RowBox[{
       RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137872955450773`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"c87aebda-59d9-495b-bff1-7ed798319c7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", 
      RowBox[{
       RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787299319961*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"8123d671-4456-4b34-a02d-b02dc5a0fd6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], "]"}]}],
    ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787302266205*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"47c994c7-ac7b-462a-8300-7d689d8783dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "21", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787305371478*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"ef8ba0c7-db87-4521-ae85-07403c4cb241"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "21", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787305446207*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"ba536b3c-9190-4bfe-bc6b-d4de5c0132ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "22", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137873288503027`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"60be70b6-3fc5-4c57-a541-9acf9010975c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "22", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787329270439*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"33028780-229d-4bd1-b932-3d2b7d91e471"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787354807376*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"fd7137c6-8343-4fbe-ab7d-d22e8c1a1a88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], "]"}]}],
    ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787361147472*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"93d94d81-17cf-4d3d-b6b8-1562136bf1f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787383046913*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"cdd6e4c6-5359-4a7c-919f-6665652f21d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "22", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "c", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787405997591*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"e9da59a1-1d96-45f1-bbd6-e00f12938849"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "22", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787412197658*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"221396e4-453f-429c-b08b-9541d373e0b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "23", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "23", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787412308896*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"6638d6c1-2dd3-471e-9f12-acc1a413f6c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "23", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "23", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137874124484797`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"143b4bc2-6ed0-47d8-9202-ebc90a9d2c17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "23", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "23", "]"}], "[", 
     RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], "]"}]}],
    ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787412597519*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"f689de4a-55a3-45c8-ab0a-86f093104468"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "24", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "24", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787433499452*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"46ca408a-d427-47f2-8b3b-57ce9b6da02a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "24", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "24", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787453998982*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"0e5c53fc-fce3-41fb-8940-764d24cfff48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "24", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "24", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787459998843*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"e6de8dae-797a-4663-a37c-74db09cd13a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "25", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "25", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787462554433*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"05c28197-41f0-480b-bef1-f4b2bd5ff941"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "25", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "25", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787464699107*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"5f4db466-03ba-4997-8338-981d8ad5c6ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "25", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "25", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
      RowBox[{
       RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787467007378*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"350b05ea-539d-468a-9e28-04ed2ab4ed70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "26", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "26", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787467249113*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"36d22a81-215b-4a78-a1e0-fb72cbd915f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "27", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "27", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787469599203*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"47132d0b-b814-45e9-b480-819f2c35f8c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "28", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "28", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787469711227*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"1a8e1894-2374-4584-a57f-be3ba0ce8aaf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "29", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "29", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787471503956*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"de07e730-afad-46e2-a0fb-0c50b6e5f937"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "31", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "31", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787472749164*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"8f78d0c1-0702-4386-9b2b-09def8e8148d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "32", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "32", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
     "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137874768993807`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"5c9c44dd-e1d1-418c-a50a-f8430f0b958c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "32", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "32", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137874811995983`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"9d835f4a-16e5-4f55-b240-3e2bd6d6563c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "32", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "32", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137874846144247`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"0f66ef6e-b5a2-4c19-9861-97c389092e29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "33", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"n", "[", "33", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
      RowBox[{
       RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
     "]"}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.813787486049564*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"7e32c656-c1c0-4447-b06d-f327883ae173"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "33", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "33", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.81378748749961*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"e28230c2-808a-4fc4-a4ad-15b9206ca63a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "33", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"n", "[", "33", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.8122914399582567`*^9, 3.812292368943739*^9, 
  3.812292666903904*^9, 3.812372782852592*^9, 3.81239076965464*^9, 
  3.812399756141107*^9, 3.812416316578356*^9, 3.81241651456431*^9, 
  3.812416671160964*^9, 3.812454084538843*^9, 3.8137874885996103`*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"8c39fa2b-f338-44b6-b946-f6d59470ec60"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8124544945965967`*^9, 3.81378748860139*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"82176208-0c38-4cf0-a907-235036a7a73b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"And", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Print", "[", "#", "]"}], ";", 
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], "&"}], "@*", 
     "checkJac5pt"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "n5ptJacEqns", "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.812292242040174*^9, 3.812292246658222*^9}, {
  3.812292591119907*^9, 3.8122925941592703`*^9}, {3.81237279303389*^9, 
  3.812372796876848*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"6f55be85-9985-4b3e-aa0d-13c604f752c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], "]"}],
      "-", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787492405188*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"3ee979d2-b0ff-421e-97e2-d5fbcf43f50e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "2", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "d", ",", "c", ",", "b", ",", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "c", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787496008664*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"bb91eeeb-7522-491c-abae-3997c1697f18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "d", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137874994000587`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"422748b9-bd22-4939-8097-f61a0b023529"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787499499838*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"877c965b-ab36-4c2c-b1d2-8fae590e395d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"a", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{"a", "-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787502200265*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"48ead604-aeed-4558-95b8-c62791b0bcab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787503750008*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"ffabc14c-34ff-4a6c-b046-3e8cb6806352"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{"d", "+", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787504860745*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"a28613a0-57e9-4938-ad1c-706e46a058be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137875083023033`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"e7cfd181-f87f-4e8c-aac7-e51053741a6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "9", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787510556436*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"d4da680d-cbc5-42d7-9e50-8256c5bb8b72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787517152042*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"7322b0f6-a47a-4739-b427-f63f4e22ea5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], "]"}],
      "-", 
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787523039019*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"3e615de5-af6e-42d1-b5cb-ccd096faad69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "13", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787529905467*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"dc06b623-c2ac-4313-96ff-8a231c89c948"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "14", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787534129232*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"cdbad99c-05af-46ab-aa12-837e11a33706"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e", "+", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "17", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787546661087*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"10a47a18-e988-4154-afab-d07c4fa577a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"a", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{"a", "-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787548758315*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"08d8a05a-9b7f-4c25-8224-7e7e0e470592"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"a", "+", "b", "+", "c", "+", "d", "+", "e", "+", "l"}]}], 
      "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787557326255*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"cbf32108-3468-4cd4-b2a8-282786761b84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{"d", "+", "e", "+", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787559296918*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"c7e6b9ee-7cba-48d6-9ca8-5bb5f249bf5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787562343967*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"7d20b3a9-2b59-4e8e-b225-a82768aa564c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137875624476337`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"bfadf22d-f519-4144-975a-42de27ee6571"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787562587412*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"7852fd5a-c9f5-4822-8b57-093e274c80ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137875665978527`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"63b2ba98-c5b5-46d5-ab4c-b1ead8a14688"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "14", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787566711966*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"46e4a746-082d-418f-a73b-0cfaae363c9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "14", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137875707044373`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"5c0f0c61-5d29-4714-9c82-69baeb1731e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "7", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787570778656*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"a8ad3693-17a4-40fa-84e0-c8eb18c17564"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "7", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787570988517*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"bba0c62f-c3a3-48e7-85c0-51528ab358cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "7", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{"d", "+", "e", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "12", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787573113655*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"67ed5acf-2cc8-48bd-b4e4-9a8b8562ba86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "7", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137875731872463`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"fe6366d1-353c-465a-8f1f-a985779828de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "7", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "16", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137875771831627`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"00fae897-a520-4006-b46b-6c8dce63c928"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "8", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "8", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "13", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787577234242*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"ffd9ff2d-99e7-4393-98a7-e89006436119"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "8", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "8", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "e", "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "25", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787579227714*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"b2602b67-97c9-4532-84e6-4a5ed509b8c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "8", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "9", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "30", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787583509509*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"4e68b7d7-0b1a-417e-97f0-be5ca887944c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "8", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "9", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "30", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.81378758366004*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"7601c146-9f0e-4e97-b417-aa6c763c25f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "9", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787585261137*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"be70af54-3580-47c7-b9f5-c5a445334bc0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "9", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "9", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "12", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787589202458*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"ce101ca0-40b2-4bb9-83dc-378620242813"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "9", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "9", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"n", "[", "26", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787601108655*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"f9992d1d-ea1a-4001-89f4-ad0ac19771a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "9", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "8", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"d", "+", "e", "+", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "30", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"d", "+", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787607253232*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"d253ba22-5c0a-4a41-8544-f671f6535814"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "9", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "8", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "30", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137876074028873`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"74564d0b-e4cd-4951-b4d0-eeac658b8629"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "10", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "3", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137876146088543`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"f1421de9-6c57-4c40-a89a-e88cb6484500"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "10", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "6", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137876147539043`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"872228fd-586d-4ce2-96af-121276e9ed27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "10", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{"-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "19", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787615040659*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"5b1bb16e-e92e-4cea-829a-f24f00f6232f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "10", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "10", "]"}], "[", 
       RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
        RowBox[{
         RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "26", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.81378761807058*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"0c951fd2-7cad-406c-b9d8-85779c4d7a4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "10", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "27", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787623839917*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"0540bafc-7ae0-4618-9fae-689f06b47533"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "11", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "4", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "5", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787626991703*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"5f4e070e-fd04-408e-b140-3139cb35e0f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "11", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{"-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "19", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787627217183*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"6e9a4fb7-33e6-40f0-8ce7-6b524f4075f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "11", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "11", "]"}], "[", 
       RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
        RowBox[{
         RowBox[{"-", "b"}], "-", "c", "-", 
         RowBox[{"2", " ", "e"}], "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "24", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "e", "-", "l"}]}], "]"}]}]}], ",", 
   "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137876442700644`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"5eb71fb4-e355-4284-8e35-65b7fd0ae7e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "11", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "27", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787649677619*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"4fb3c9f0-bcac-4aa2-80af-d492ddcf5b3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "12", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{"d", "+", "e", "+", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137876507950478`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"9b05f24e-9c7c-4839-9a73-3ab6a4210b27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "12", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "9", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "9", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787653562619*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"3a801e10-d28a-4e32-be4c-2e63c4b524ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "12", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "12", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "23", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"d", "+", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787658754258*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"7bb84844-9d38-4412-b0fb-b6441766eeb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "12", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "13", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"d", "+", "e", "+", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "28", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"d", "+", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.81378766245438*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"41bc3b0f-35fa-4174-bd35-d4b8372b9ef9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "12", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "13", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "28", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787662554097*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"ba5c209c-5582-4ede-afb3-c15902a06a17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "13", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787667704529*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"0430cdf2-9720-4bd4-bf0a-7954ec1ccf3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "13", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "8", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "8", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787667758409*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"074582e5-bc27-4a0e-a63b-3e83752b3c31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "13", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "13", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "e", "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "21", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787671054566*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"178e818f-0310-44d1-9465-8632675941a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "13", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "12", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "28", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787674104691*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"6ea6bef6-8dd2-4900-a4ee-4a617da78bac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "13", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "12", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "28", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787674204588*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"13c72b5b-ce02-43e9-9c5e-f43ea5dc74fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "14", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "4", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137876776046963`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"e4d47118-9b6d-4918-9a68-a2667a107fa0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "14", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], "]"}],
      "-", 
     RowBox[{
      RowBox[{"n", "[", "27", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787678954753*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"c377b9c2-80ee-43d5-aff0-42ae26b86383"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "14", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{"-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "29", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137876805652113`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"1b59cc4c-ff2f-496c-ae5d-e36848394d79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "14", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "14", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
        RowBox[{
         RowBox[{"-", "b"}], "-", "c", "+", "d", "-", "e", "-", "l"}]}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "32", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787683717807*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"8d66e86a-1905-4b6d-8bcf-ab73741ded0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "15", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "5", "]"}], "[", 
       RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{"d", "+", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787685255084*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"fda10886-9dc5-4dd7-8db6-57710adaa417"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "15", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "14", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"a", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "27", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{"a", "-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137876858554993`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"74e0a29f-fe35-435d-9811-30e802cde577"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "15", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "14", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "a"}], "-", "b", "-", "c", "-", "d", "-", "e", "-", 
        "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "29", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787685954918*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"2819612a-204a-4fab-908a-b6493dc88f37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "15", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "15", "]"}], "[", 
       RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
        RowBox[{
         RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "31", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787686009222*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"6744c9ef-aa1d-4837-9d6f-304b35b25fe0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "7", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
        RowBox[{"b", "+", "c", "+", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", 
       RowBox[{"b", "+", "c", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787689304845*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"018ca407-8e6a-4ebe-a172-2c76935ff3b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "7", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787693005096*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"a117f554-a6e2-4043-8f56-88b6ef6e1f7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "16", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
        RowBox[{
         RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "18", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787693256176*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"2dff78f2-618b-4f00-9118-60a7b951f8cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "16", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
        RowBox[{"a", "-", "b", "-", "c", "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "23", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137877017053547`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"89cfe9bc-0e91-4d15-bcb6-b6445ca57cd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "16", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "16", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
        RowBox[{
         RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"n", "[", "23", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{"b", "+", "c", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.81378770970572*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"e26a934e-5191-413a-a46d-f11d6def40ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "17", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "4", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
        RowBox[{"e", "+", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "4", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"d", "+", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787716356472*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"f45df1cd-0c7e-40c0-a3ae-a4339e7a837c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "17", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "17", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
        RowBox[{
         RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
       "]"}]}], "-", 
     RowBox[{
      RowBox[{"n", "[", "20", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787727656107*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"6922a69f-9b8a-48eb-b6c2-6db95e3de014"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "17", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "17", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "e", "-", "l"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"n", "[", "21", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137877403564873`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"87921947-9205-40e1-adc2-ceb4d733bd1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "17", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "17", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
        RowBox[{"a", "-", "d", "-", "e", "-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "22", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{"a", "-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787762667349*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"0bd61782-ed21-489a-a5d5-a018021664be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "16", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], "]"}],
      "+", 
     RowBox[{
      RowBox[{"n", "[", "16", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.81378776570716*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"47935f53-88ee-4495-9c2b-df99e232c06e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "31", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "31", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787769911833*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"50b713b5-c6bc-445a-a7cf-ffe9a3178862"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "18", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "31", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "31", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787774107403*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"38ee4d79-221d-45d8-90dd-8958612c8180"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "19", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787774357283*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"5e25feed-2200-4142-92b4-75fdeeba38f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "19", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "28", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "29", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137877821578217`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"7ebbdbbd-e8f8-426b-a17b-383a8a05a643"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "17", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
        RowBox[{
         RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
       "]"}]}], "-", 
     RowBox[{
      RowBox[{"n", "[", "17", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787793506961*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"25e70b7b-c6a3-4559-9b0b-ed2fa6f657d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "32", "]"}], "[", 
       RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "32", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787793607791*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"cc4343b5-27f1-4a9b-9e9d-4f9b5ce8b00b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "20", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "33", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "33", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787798370655*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"d1ccab2a-6cee-432b-a2bf-7084b1442fbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "13", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "13", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"e", "+", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137877984630413`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"f9595393-e3eb-42a0-911e-c53d761c5af6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "17", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
        RowBox[{
         RowBox[{"-", "a"}], "-", "b", "-", "c", "-", 
         RowBox[{"2", " ", "d"}], "-", 
         RowBox[{"2", " ", "e"}], "-", "l"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"n", "[", "17", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137878124586077`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"3f3b378e-9c46-4431-aabb-66c3d49a1312"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "21", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "25", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "25", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137878125225487`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"ae8040eb-e4fd-4542-af37-746938090a97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "17", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], "]"}],
      "+", 
     RowBox[{
      RowBox[{"n", "[", "17", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.81378783220897*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"408dc679-09cb-4085-b512-92e5276d79b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "22", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "24", "]"}], "[", 
       RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "24", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787847822279*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"70ce43a1-6d30-4ab9-ae63-ba198f0cad46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "23", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "12", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "12", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.81378784972017*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"d19e9656-d134-4bea-ad7b-99654c287682"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "23", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "16", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{"a", "+", "d", "+", "e", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "16", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "+", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787859009646*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"a277568b-8647-4d24-b571-d077ca66aca6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "23", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "26", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "26", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787872860066*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"f31b7c5a-f688-4e1b-bdd6-0dfab4aed4b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "24", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "e", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "e"}], "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787886260467*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"f08c2b1c-a778-430e-94d9-a102c76f70bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "24", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "22", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "24", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787902360897*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"3d7384c3-a390-4d27-ba38-63391358a607"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "25", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "8", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "8", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"e", "+", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137879024200087`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"a57679dd-6a99-4723-9509-bb54f464a4a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "25", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "21", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "25", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787902512239*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"a4e0e4a1-e052-4d14-ad86-2fbd4c5ecc28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "26", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "9", "]"}], "[", 
       RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
        RowBox[{
         RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"n", "[", "9", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787911311099*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"55b1316d-9c61-4705-9f4f-128b4bef466e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "26", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787915411188*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"db9d04f3-a04d-4c1e-9943-5047000de58d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "26", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "23", "]"}], "[", 
       RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
        RowBox[{"b", "+", "c", "+", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "26", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137879270679893`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"d6f57c25-be7d-41af-b51e-ae6bd34c5ae5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "27", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "10", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "11", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137879322616034`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"b9d5e179-a759-4b5a-a8c6-896fb0f5104d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "27", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "14", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787933362444*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"ce85f741-db06-466f-9ed9-e407dd446dda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "28", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "12", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "13", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787936261738*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"6dd28ce5-6046-4d9d-a7b6-95916bf98c84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "28", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "19", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "29", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787944019389*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"03d52f3c-0e39-4b5c-ace4-bac5044154cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "28", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "30", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "-", 
     RowBox[{
      RowBox[{"n", "[", "30", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787947812007*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"1479e316-5567-4fff-ab2c-8d09eed841c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "29", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "14", "]"}], "[", 
       RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
        RowBox[{"-", "l"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787948820018*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"a8b7139d-8ec7-4cdb-b37b-090b21df1845"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "29", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "19", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"n", "[", "28", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", 
       RowBox[{"-", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787955212365*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"f06476c9-25a5-4ad8-ab25-8ae4c620a149"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "30", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"n", "[", "8", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d", ",", "l"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"n", "[", "9", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "e", "+", "l"}]}], "]"}]}]}], ",", "True"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787958162327*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"9e673568-8668-4b80-bf09-c34549214f43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "30", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "28", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "30", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137879619165907`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"d6669b9a-7af4-4e28-9632-dda294e091fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "31", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "d", "-", "e", "-", "l"}]}], "]"}],
      "+", 
     RowBox[{
      RowBox[{"n", "[", "15", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787961974495*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"64428e37-35de-4b50-84e3-4045645bdcf2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "31", "]"}], "[", 
     RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "18", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "31", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "d", ",", "b", ",", "c", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.8137879658125772`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"385ae97c-83c3-4cdb-84f3-c78f6903c65c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "32", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "14", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{
        RowBox[{"-", "b"}], "-", "c", "-", "e", "-", "l"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"n", "[", "14", "]"}], "[", 
      RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", 
       RowBox[{"d", "+", "l"}]}], "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787965912499*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"55a341ba-e309-4f72-a121-b86fda050ede"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "32", "]"}], "[", 
     RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "20", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "32", "]"}], "[", 
      RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787966012435*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"07be2dd8-4698-4f82-b6b8-62139d40efdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "33", "]"}], "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
    "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "20", "]"}], "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "l"}], "]"}], 
     "+", 
     RowBox[{
      RowBox[{"n", "[", "33", "]"}], "[", 
      RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "l"}], 
      "]"}]}]}], ",", "True"}], "}"}]], "Print",
 CellChangeTimes->{3.812292247261777*^9, 3.812292988206141*^9, 
  3.8123730948978243`*^9, 3.812400080541749*^9, 3.812454498883093*^9, 
  3.813787970120294*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"9fe1a30c-04f0-4d42-934e-2c15b5c76424"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.812292248564869*^9, 3.81229344084579*^9, 
  3.812373560375443*^9, 3.812400545161291*^9, 3.81245503139462*^9, 
  3.8137879701229362`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"0d263585-f824-4b9c-b3bd-6c0fe51d0117"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example massive 5-pt 1-loop cut: cut5pt1l[m2, m2] (adjoint type)\
\>", "Subsection",
 CellChangeTimes->{{3.812373859269842*^9, 3.812373861935987*^9}, {
   3.812399362906349*^9, 3.812399380347126*^9}, {3.8123996358415327`*^9, 
   3.812399636540229*^9}, 3.812416110881783*^9, {3.813791290033977*^9, 
   3.8137912927030067`*^9}},ExpressionUUID->"fa52ac3f-f87a-44d2-9226-\
6ae228f522ca"],

Cell["\<\
We demonstrate here adjoint-type ordered cut satisfaction.   Fundamental-type \
ordered cut satisfaction for these dressings also satisfied by same kinematic \
weights, need simply consider what graphs contribute to what ordered cuts.\
\>", "Text",
 CellChangeTimes->{{3.813786986129174*^9, 3.813787132816625*^9}, {
  3.8137913546984453`*^9, 
  3.813791355312201*^9}},ExpressionUUID->"0c31e6fd-67d3-44da-a862-\
62e3efecbe26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"trees", "[", 
   RowBox[{"cut5pt1l", "[", 
    RowBox[{"m2", ",", " ", "m2"}], "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.812377600308659*^9, 3.812377618665814*^9}, {
  3.8123783146221867`*^9, 3.812378324601905*^9}, {3.812384595757536*^9, 
  3.812384596647757*^9}, {3.812388067243032*^9, 3.812388068850171*^9}, {
  3.8123895424189243`*^9, 3.81238955087208*^9}, {3.812390472207397*^9, 
  3.812390472385973*^9}, {3.8123915238363*^9, 3.812391524090479*^9}, {
  3.812393238242679*^9, 3.8123932398400917`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"d7a354a4-751e-46bc-88da-6df2a28d6b48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Atree", "[", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"5", ",", "m2"}], "]"}], "]"}], ",", 
     RowBox[{"l", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"1", ",", "m2"}], "]"}], "]"}], ",", 
     RowBox[{"l", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"2", ",", "m2"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"Atree", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m2"}], "]"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m2"}], "]"}], "]"}]}], ",", 
     RowBox[{"k", "[", "1", "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"3", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.812377601772017*^9, 3.8123776191161127`*^9}, {
   3.812378316227356*^9, 3.812378325731628*^9}, 3.8123845968749933`*^9, 
   3.812388069080615*^9, 3.812388502519272*^9, 3.812388699370555*^9, {
   3.812389526641159*^9, 3.8123895510668716`*^9}, 3.81238972526617*^9, 
   3.812390472622652*^9, 3.8123910757553673`*^9, 3.8123914871908703`*^9, 
   3.812391524840159*^9, 3.812391691508691*^9, 3.812393240086104*^9, 
   3.812399417945003*^9, 3.8124550314521627`*^9, 3.813787970364593*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"9328c240-0305-41b5-9427-ea99ea216c72"]
}, Open  ]],

Cell["\<\
Write down kinematic cut rules. We  need one polarization vector here because \
of the external gluon.\
\>", "Text",
 CellChangeTimes->{{3.81237922970284*^9, 3.812379235601604*^9}, {
   3.8123793086513*^9, 3.812379336305332*^9}, {3.812387538384694*^9, 
   3.812387553750554*^9}, 
   3.812454175606545*^9},ExpressionUUID->"05519fe6-2174-4082-8d2d-\
282566ec1cad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"massEqns", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{"#", ",", "#"}], "]"}], "\[Equal]", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ")"}], "&"}], "/@", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", " ", "m1"}], "]"}], "]"}], ",", " ", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"3", ",", "m1"}], "]"}], "]"}], ",", " ", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", " ", "m2"}], "]"}], "]"}], ",", " ", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"5", ",", " ", "m2"}], "]"}], "]"}]}], "}"}]}], ")"}], "~", 
   "Join", "~", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"1", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
      RowBox[{"ulp", "[", 
       RowBox[{"m2", ",", "m2"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m2"}], "]"}], "]"}], ",", 
        RowBox[{"l", "[", 
         RowBox[{"ms", "[", 
          RowBox[{"2", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
      RowBox[{"ulp", "[", 
       RowBox[{"m2", ",", "m2"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", " ", 
        RowBox[{"k", "[", "1", "]"}]}], "]"}], " ", "\[Equal]", " ", "0"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.812384702156473*^9, 3.81238478459972*^9}, {
  3.812388074928246*^9, 3.812388087130625*^9}, {3.8123893493208923`*^9, 
  3.812389352467546*^9}, {3.812390486299848*^9, 3.812390491479824*^9}, {
  3.812391532180587*^9, 3.812391537790798*^9}, {3.8123932443289824`*^9, 
  3.812393256161172*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"cb59b0d4-c954-4780-9461-c00b3a9cb6d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m1", ",", "m1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m1", ",", "m1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m2", ",", "m2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"5", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"5", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m2", ",", "m2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"1", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m2", ",", "m2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m2", ",", "m2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8123846893424*^9, {3.8123847293953543`*^9, 3.812384738961544*^9}, {
   3.812384774846787*^9, 3.812384785393918*^9}, 3.8123880873539*^9, 
   3.812388503767951*^9, 3.812388703245943*^9, {3.8123893326369753`*^9, 
   3.81238935301092*^9}, 3.812389438711645*^9, 3.81238972666534*^9, 
   3.8123904979886913`*^9, 3.812391087296063*^9, 3.812391489379181*^9, 
   3.812391538965159*^9, 3.812391706713619*^9, 3.812391794608535*^9, 
   3.812392935206387*^9, 3.812393161169018*^9, 3.812393256423313*^9, 
   3.812399417990039*^9, 3.812455031467416*^9, 3.813787970471693*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"eef2dddc-ebda-44b2-bf07-3dde33a8bdf4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cut5p1lrules", " ", "=", " ", 
   RowBox[{
    RowBox[{"getIndepRules", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trees", "[", 
        RowBox[{"cut5pt1l", "[", 
         RowBox[{"m2", ",", " ", "m2"}], "]"}], "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"Atree", "[", 
         RowBox[{"{", "x", "}"}], "]"}]}]}], ",", " ", "massEqns"}], "]"}], 
    "~", "Join", "~", 
    RowBox[{"getPolRules", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trees", "[", 
        RowBox[{"cut5pt1l", "[", 
         RowBox[{"m2", ",", " ", "m2"}], "]"}], "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"Atree", "[", 
         RowBox[{"{", "x", "}"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", "[", 
        RowBox[{"k", "[", "1", "]"}], "]"}], "}"}]}], " ", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812378172584949*^9, 3.812378222391486*^9}, {
   3.812378337951408*^9, 3.8123783540631657`*^9}, {3.812378500934173*^9, 
   3.8123785280761967`*^9}, {3.812379123283692*^9, 3.8123791272606897`*^9}, {
   3.812384618233581*^9, 3.812384666759351*^9}, {3.81238479128961*^9, 
   3.812384792710107*^9}, 3.812384869056965*^9, {3.812388092679203*^9, 
   3.812388097353046*^9}, {3.81239050251466*^9, 3.8123905068071413`*^9}, {
   3.812391546858753*^9, 3.8123915490638227`*^9}, 3.81239316445625*^9, {
   3.812393259327507*^9, 3.812393264419999*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"e4edcb19-0f4f-4f7b-922f-899a927007ef"],

Cell["\<\
Find cut in terms of sewn trees, the state sum is trivial as the cut states \
are massive scalars.\
\>", "Text",
 CellChangeTimes->{{3.812379240289774*^9, 3.812379246701951*^9}, {
  3.812379339214971*^9, 3.812379360344261*^9}, {3.812399441958117*^9, 
  3.812399449091721*^9}},ExpressionUUID->"76ebb292-ed30-4cab-907d-\
3a287d39127a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sewnTrees5p", "  ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Times", "@@", 
        RowBox[{"trees", "[", 
         RowBox[{"cut5pt1l", "[", 
          RowBox[{"m2", ",", "m2"}], "]"}], "]"}]}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"treeExpression", "@", 
         RowBox[{"Atree", "[", "x", "]"}]}]}]}], " ", "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"kinematics", "[", 
            RowBox[{"treeGraphSet", "[", 
             RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"paramT", "[", "i", "]"}]}]}], "/.", " ", 
          RowBox[{"(", " ", 
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"canonLabels", "[", 
              RowBox[{"treeGraphSet", "[", 
               RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
             RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}]}],
      " ", "//.", " ", "cut5p1lrules"}], " ", "//", " ", "ExpandAll"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81237519936847*^9, 3.812375202295698*^9}, {
   3.812377123902769*^9, 3.812377137912341*^9}, {3.812377183512538*^9, 
   3.812377206083482*^9}, {3.8123773189060717`*^9, 3.812377326560343*^9}, {
   3.812377558133634*^9, 3.81237756885783*^9}, {3.812377739846595*^9, 
   3.812377759984086*^9}, {3.812377798310478*^9, 3.812377804081868*^9}, {
   3.812377963819222*^9, 3.812377994128119*^9}, {3.8123783683164053`*^9, 
   3.812378386854644*^9}, {3.812378476448497*^9, 3.812378480134285*^9}, {
   3.812379488321879*^9, 3.812379489664669*^9}, {3.812384995575038*^9, 
   3.812385034634803*^9}, 3.81238629437297*^9, {3.8123865076937857`*^9, 
   3.812386508451414*^9}, {3.812388103218075*^9, 3.812388112054769*^9}, {
   3.812390512808251*^9, 3.812390512923925*^9}, {3.812391556388797*^9, 
   3.8123915650296183`*^9}, {3.81239295081103*^9, 3.812392951366983*^9}, {
   3.812393267053637*^9, 3.812393268381648*^9}, {3.8123993920113363`*^9, 
   3.812399396728978*^9}, 3.812407412522895*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"6593ed82-6c9a-4572-bb7b-7a8cd0104e0a"],

Cell["How do our one-loop dressings contribute to this cut? ", "Text",
 CellChangeTimes->{{3.812379365119588*^9, 
  3.8123793992432537`*^9}},ExpressionUUID->"f199f7ab-dd53-49cd-8d51-\
9242b04bbd89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cutIntegrand5p", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"graphs", "[", 
         RowBox[{"cut5pt1l", "[", 
          RowBox[{"m2", ",", "m2"}], "]"}], "]"}], ")"}], "  ", "/.", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
         "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"kinematics", "[", 
             RowBox[{"loop5ptGraphSet", "[", 
              RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
           RowBox[{"(", " ", 
            RowBox[{"Thread", "[", 
             RowBox[{
              RowBox[{"canonLabels", "[", 
               RowBox[{"loop5ptGraphSet", "[", 
                RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
              RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], 
        ")"}]}], ")"}], " ", "//.", " ", "cut5p1lrules"}], "//", " ", 
    "ExpandAll"}]}], " ", ";"}]], "Input",
 CellChangeTimes->{{3.812373927185899*^9, 3.81237393424918*^9}, {
   3.81237443623664*^9, 3.812374437800879*^9}, {3.812377157300888*^9, 
   3.812377180673606*^9}, {3.812377977869451*^9, 3.812377980411374*^9}, {
   3.812378374593522*^9, 3.8123783932453537`*^9}, {3.812378429384235*^9, 
   3.812378431583103*^9}, 3.812378541939945*^9, {3.812378677678488*^9, 
   3.812378679447179*^9}, {3.812378769977497*^9, 3.812378771239156*^9}, {
   3.812379477655846*^9, 3.812379478480381*^9}, {3.812386270490309*^9, 
   3.812386308831376*^9}, {3.8123865690873337`*^9, 3.8123865699362383`*^9}, 
   3.812387046640637*^9, {3.812388124039613*^9, 3.812388125813882*^9}, {
   3.812390291481472*^9, 3.812390305405615*^9}, 3.812390444758218*^9, {
   3.8123905227114677`*^9, 3.812390522823359*^9}, {3.812391583356224*^9, 
   3.812391583500865*^9}, {3.812393111685822*^9, 3.812393131686203*^9}, {
   3.812393274138125*^9, 3.8123932753582077`*^9}, {3.812399386774617*^9, 
   3.812399399805662*^9}, 3.812407414602272*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"23265758-7fd0-4df3-9cf8-057144fb4161"],

Cell["Compare the cut integrand with our sewn trees", "Text",
 CellChangeTimes->{{3.812379406399105*^9, 
  3.812379468577648*^9}},ExpressionUUID->"f77e574c-98fe-4349-ae10-\
2959ebc70052"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cutIntegrand5p", " ", "-", "sewnTrees5p"}], " ", "//", " ", 
  "Together"}]], "Input",
 CellChangeTimes->{{3.812378398597371*^9, 3.812378413463992*^9}, {
   3.812378839877575*^9, 3.8123788657684507`*^9}, {3.812379482097074*^9, 
   3.812379494253091*^9}, {3.812386313366535*^9, 3.8123863329679937`*^9}, {
   3.8123903300686293`*^9, 3.812390404756948*^9}, {3.81239044787674*^9, 
   3.8123904512896757`*^9}, {3.81239053490187*^9, 3.812390538074942*^9}, 
   3.8123916592836742`*^9, {3.812392984565901*^9, 3.812392985492578*^9}, {
   3.8123931875799303`*^9, 3.8123931938708477`*^9}, {3.812393283991384*^9, 
   3.8123932855147743`*^9}, {3.812393370597501*^9, 3.8123933716781597`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"ff60a04a-4897-4264-aaee-4c5f7f9eaeff"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.81237840229638*^9, 3.812378414530223*^9}, 
   3.8123785560568*^9, {3.812378861669261*^9, 3.812378866755241*^9}, 
   3.8123791529657307`*^9, 3.812379494726849*^9, {3.81238632502827*^9, 
   3.812386346742613*^9}, 3.812388167768085*^9, 3.812388732348825*^9, {
   3.812390318651585*^9, 3.812390342486905*^9}, {3.812390374422181*^9, 
   3.812390406259431*^9}, {3.812390532300308*^9, 3.812390545012123*^9}, 
   3.812391513907864*^9, 3.812391660777108*^9, 3.81239177468545*^9, 
   3.8123918197945213`*^9, {3.812392980380289*^9, 3.8123929951335497`*^9}, 
   3.812393095129884*^9, {3.812393188944664*^9, 3.8123932014889812`*^9}, 
   3.812393286215317*^9, 3.812393433633576*^9, 3.81239942926758*^9, 
   3.812455042799974*^9, 3.8137879819638853`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"b6b4bd63-f39a-4671-932f-d48bfcc69109"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example gluonic 5-pt 1-loop cut: cut5pt1l[0, 0] -- involves D-dim Gluon State \
Sum\
\>", "Subsection",
 CellChangeTimes->{{3.812373859269842*^9, 3.812373861935987*^9}, {
  3.812399362906349*^9, 3.812399380347126*^9}, {3.8123996358415327`*^9, 
  3.812399636540229*^9}, {3.812406509871798*^9, 3.812406510983304*^9}, {
  3.812406623550095*^9, 3.8124066244534616`*^9}, {3.812416112368909*^9, 
  3.812416119273926*^9}},ExpressionUUID->"924b53a0-8ab4-4136-a3fe-\
dac597e8698b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"trees", "[", 
   RowBox[{"cut5pt1l", "[", 
    RowBox[{"0", ",", " ", "0"}], "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.812377600308659*^9, 3.812377618665814*^9}, {
  3.8123783146221867`*^9, 3.812378324601905*^9}, {3.812384595757536*^9, 
  3.812384596647757*^9}, {3.812388067243032*^9, 3.812388068850171*^9}, {
  3.8123895424189243`*^9, 3.81238955087208*^9}, {3.812390472207397*^9, 
  3.812390472385973*^9}, {3.8123915238363*^9, 3.812391524090479*^9}, {
  3.812393238242679*^9, 3.8123932398400917`*^9}, {3.812406513701354*^9, 
  3.812406514628004*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"cd01c22e-7626-4280-b2c3-fc9feaae8735"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Atree", "[", 
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"5", ",", "m2"}], "]"}], "]"}], ",", 
     RowBox[{"l", "[", "1", "]"}], ",", 
     RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"Atree", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"l", "[", "2", "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"l", "[", "1", "]"}]}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
     RowBox[{"k", "[", "1", "]"}], ",", 
     RowBox[{"k", "[", 
      RowBox[{"ms", "[", 
       RowBox[{"3", ",", "m1"}], "]"}], "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.812377601772017*^9, 3.8123776191161127`*^9}, {
   3.812378316227356*^9, 3.812378325731628*^9}, 3.8123845968749933`*^9, 
   3.812388069080615*^9, 3.812388502519272*^9, 3.812388699370555*^9, {
   3.812389526641159*^9, 3.8123895510668716`*^9}, 3.81238972526617*^9, 
   3.812390472622652*^9, 3.8123910757553673`*^9, 3.8123914871908703`*^9, 
   3.812391524840159*^9, 3.812391691508691*^9, 3.812393240086104*^9, 
   3.812399417945003*^9, 3.812406515730867*^9, 3.812406626180193*^9, 
   3.8124550428486643`*^9, 3.81245662636337*^9, 3.813787982216208*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"25e04426-89d0-49f2-acf7-4fdcba346a35"]
}, Open  ]],

Cell["\<\
Write down kinematic cut rules. We  need a few polarization vectors here \
because of the external gluon, and two cut gluons.\
\>", "Text",
 CellChangeTimes->{{3.81237922970284*^9, 3.812379235601604*^9}, {
  3.8123793086513*^9, 3.812379336305332*^9}, {3.812387538384694*^9, 
  3.812387553750554*^9}, {3.812454184461186*^9, 
  3.812454191639529*^9}},ExpressionUUID->"57fc4bc3-6e58-47cd-b1b5-\
55b7462b65e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"massEqns", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{"#", ",", "#"}], "]"}], "\[Equal]", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ")"}], "&"}], "/@", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"2", ",", " ", "m1"}], "]"}], "]"}], ",", " ", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"3", ",", "m1"}], "]"}], "]"}], ",", " ", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"4", ",", " ", "m2"}], "]"}], "]"}], ",", " ", 
       RowBox[{"k", "[", 
        RowBox[{"ms", "[", 
         RowBox[{"5", ",", " ", "m2"}], "]"}], "]"}]}], "}"}]}], ")"}], "~", 
   "Join", "~", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "1", "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"l", "[", "2", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "\[Equal]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", " ", 
        RowBox[{"k", "[", "1", "]"}]}], "]"}], " ", "\[Equal]", " ", "0"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.812384702156473*^9, 3.81238478459972*^9}, {
  3.812388074928246*^9, 3.812388087130625*^9}, {3.8123893493208923`*^9, 
  3.812389352467546*^9}, {3.812390486299848*^9, 3.812390491479824*^9}, {
  3.812391532180587*^9, 3.812391537790798*^9}, {3.8123932443289824`*^9, 
  3.812393256161172*^9}, {3.81240654190205*^9, 3.812406549702291*^9}, {
  3.8124066837086782`*^9, 3.812406699055922*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"b00a14cc-8835-4022-bed8-8aaf48ab3876"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"2", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m1", ",", "m1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m1"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"3", ",", "m1"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m1", ",", "m1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"4", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m2", ",", "m2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"5", ",", "m2"}], "]"}], "]"}], ",", 
      RowBox[{"k", "[", 
       RowBox[{"ms", "[", 
        RowBox[{"5", ",", "m2"}], "]"}], "]"}]}], "]"}], "\[Equal]", 
    RowBox[{"ulp", "[", 
     RowBox[{"m2", ",", "m2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"l", "[", "1", "]"}], ",", 
      RowBox[{"l", "[", "1", "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"l", "[", "2", "]"}], ",", 
      RowBox[{"l", "[", "2", "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8123846893424*^9, {3.8123847293953543`*^9, 3.812384738961544*^9}, {
   3.812384774846787*^9, 3.812384785393918*^9}, 3.8123880873539*^9, 
   3.812388503767951*^9, 3.812388703245943*^9, {3.8123893326369753`*^9, 
   3.81238935301092*^9}, 3.812389438711645*^9, 3.81238972666534*^9, 
   3.8123904979886913`*^9, 3.812391087296063*^9, 3.812391489379181*^9, 
   3.812391538965159*^9, 3.812391706713619*^9, 3.812391794608535*^9, 
   3.812392935206387*^9, 3.812393161169018*^9, 3.812393256423313*^9, 
   3.812399417990039*^9, 3.812406554825583*^9, 3.812406699338163*^9, 
   3.812455042863831*^9, 3.812456626433353*^9, 3.813787982418241*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"6a0fb7ea-b551-48b8-8a06-48dc7aa8acd3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cut5p1lrules00", " ", "=", " ", 
   RowBox[{
    RowBox[{"getIndepRules", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trees", "[", 
        RowBox[{"cut5pt1l", "[", 
         RowBox[{"0", ",", " ", "0"}], "]"}], "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"Atree", "[", 
         RowBox[{"{", "x", "}"}], "]"}]}]}], ",", " ", "massEqns"}], "]"}], 
    "~", "Join", "~", 
    RowBox[{"getPolRules", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"trees", "[", 
        RowBox[{"cut5pt1l", "[", 
         RowBox[{"0", ",", " ", "0"}], "]"}], "]"}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"Atree", "[", 
         RowBox[{"{", "x", "}"}], "]"}]}]}], ",", 
      RowBox[{"eps", "/@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}]}], "}"}]}]}], " ", "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812378172584949*^9, 3.812378222391486*^9}, {
   3.812378337951408*^9, 3.8123783540631657`*^9}, {3.812378500934173*^9, 
   3.8123785280761967`*^9}, {3.812379123283692*^9, 3.8123791272606897`*^9}, {
   3.812384618233581*^9, 3.812384666759351*^9}, {3.81238479128961*^9, 
   3.812384792710107*^9}, 3.812384869056965*^9, {3.812388092679203*^9, 
   3.812388097353046*^9}, {3.81239050251466*^9, 3.8123905068071413`*^9}, {
   3.812391546858753*^9, 3.8123915490638227`*^9}, 3.81239316445625*^9, {
   3.812393259327507*^9, 3.812393264419999*^9}, {3.81240665587176*^9, 
   3.81240667051129*^9}, {3.8124067204009047`*^9, 3.812406720560577*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"40356c1a-2a55-41f3-8502-4e53c7e92fe8"],

Cell["\<\
Find cut in terms of sewn trees, the state sum is trivial as the cut states \
are massive scalars.\
\>", "Text",
 CellChangeTimes->{{3.812379240289774*^9, 3.812379246701951*^9}, {
  3.812379339214971*^9, 3.812379360344261*^9}, {3.812399441958117*^9, 
  3.812399449091721*^9}},ExpressionUUID->"3cfe6284-e12f-4d26-92ed-\
228e0220576e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sewnTrees5pPre", "  ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Times", "@@", 
        RowBox[{"trees", "[", 
         RowBox[{"cut5pt1l", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "]"}]}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"Atree", "[", "x___", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"treeExpression", "@", 
         RowBox[{"Atree", "[", "x", "]"}]}]}]}], " ", "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"kinematics", "[", 
            RowBox[{"treeGraphSet", "[", 
             RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"paramT", "[", "i", "]"}]}]}], "/.", " ", 
          RowBox[{"(", " ", 
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"canonLabels", "[", 
              RowBox[{"treeGraphSet", "[", 
               RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
             RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], ")"}]}],
      " ", "//.", " ", "cut5p1lrules00"}], " ", "//", " ", "ExpandAll"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81237519936847*^9, 3.812375202295698*^9}, {
   3.812377123902769*^9, 3.812377137912341*^9}, {3.812377183512538*^9, 
   3.812377206083482*^9}, {3.8123773189060717`*^9, 3.812377326560343*^9}, {
   3.812377558133634*^9, 3.81237756885783*^9}, {3.812377739846595*^9, 
   3.812377759984086*^9}, {3.812377798310478*^9, 3.812377804081868*^9}, {
   3.812377963819222*^9, 3.812377994128119*^9}, {3.8123783683164053`*^9, 
   3.812378386854644*^9}, {3.812378476448497*^9, 3.812378480134285*^9}, {
   3.812379488321879*^9, 3.812379489664669*^9}, {3.812384995575038*^9, 
   3.812385034634803*^9}, 3.81238629437297*^9, {3.8123865076937857`*^9, 
   3.812386508451414*^9}, {3.812388103218075*^9, 3.812388112054769*^9}, {
   3.812390512808251*^9, 3.812390512923925*^9}, {3.812391556388797*^9, 
   3.8123915650296183`*^9}, {3.81239295081103*^9, 3.812392951366983*^9}, {
   3.812393267053637*^9, 3.812393268381648*^9}, {3.8123993920113363`*^9, 
   3.812399396728978*^9}, {3.81240671030301*^9, 3.812406721968562*^9}, 
   3.812407364100152*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"7f3be0ce-7725-4059-aa65-61047babe98a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"niceGluonSum", "[", "expr_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"expr", "/.", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{"a_", ",", 
         RowBox[{"eps", "[", "b_", "]"}]}], "]"}], "*", "c___", "*", 
       RowBox[{"ulp", "[", 
        RowBox[{"d_", ",", 
         RowBox[{"eps", "[", 
          RowBox[{"-", "b_"}], "]"}]}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"whee", "[", 
        RowBox[{"a", ",", "d", ",", "b"}], "]"}], " ", "c"}]}]}], "/.", 
    RowBox[{
     RowBox[{"whee", "[", 
      RowBox[{"a_", ",", "d_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"ulp", "[", 
      RowBox[{"a", ",", "d"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.812398134745241*^9, 3.8123981655226173`*^9}, {
   3.812398367512472*^9, 3.812398408391697*^9}, {3.8123988485975637`*^9, 
   3.812398850605618*^9}, 3.8124542209135933`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"8b37c3d2-9c61-472e-ac18-9acae8ee270d"],

Cell["\<\
Note the nice gluon sum above (while very quick) is Gauge Dependent -- it\
\[CloseCurlyQuote]ll give the wrong answer if you\[CloseCurlyQuote]re in an \
unfortunate gauge.  So always verify on the more expensive gauge-independent \
state sum discussed in the paper:\
\>", "Text",
 CellChangeTimes->{{3.812398891632515*^9, 3.81239893137821*^9}, {
   3.812399288905912*^9, 3.812399342113949*^9}, 
   3.8124067605689583`*^9},ExpressionUUID->"3aae1386-2980-4331-89f3-\
e5a661c2380b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"sewnTrees5p00", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"FixedPoint", "[", 
       RowBox[{"niceGluonSum", ",", "sewnTrees5pPre"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"eps", "[", 
          RowBox[{"-", "a_"}], "]"}], ",", 
         RowBox[{"eps", "[", "a_", "]"}]}], "]"}], "\[RuleDelayed]", "dd"}]}],
      "//.", "cut5p1lrules00"}]}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.812398304363854*^9, 3.812398311101008*^9}, {
  3.81239841312951*^9, 3.812398427370332*^9}, {3.8123985108674927`*^9, 
  3.812398520891306*^9}, {3.812399004257242*^9, 3.8123990062477283`*^9}, {
  3.812406784357595*^9, 3.812406790811952*^9}, {3.812406835170226*^9, 
  3.8124068356993837`*^9}, {3.812454222592515*^9, 3.812454233609684*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"91440b0e-b70f-4ce0-b0c7-6962b01067e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.539814`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.812406794026824*^9, 3.812406840338348*^9, 
  3.8124550436088057`*^9, 3.8124566271857967`*^9, 3.813787983219406*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"cee22a3c-ce7b-49a0-beba-ee8fd541edfe"]
}, Open  ]],

Cell["How do our one-loop dressings contribute to this cut? ", "Text",
 CellChangeTimes->{{3.812379365119588*^9, 
  3.8123793992432537`*^9}},ExpressionUUID->"5917d93e-348b-461d-8276-\
57f74d2eb522"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cutIntegrand5p00", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"graphs", "[", 
         RowBox[{"cut5pt1l", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "]"}], ")"}], "  ", "/.", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "[", "graphNo_", "]"}], "[", "argSeq___", "]"}], 
         "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"kinematics", "[", 
             RowBox[{"loop5ptGraphSet", "[", 
              RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{"param", "[", "i", "]"}]}]}], "/.", " ", 
           RowBox[{"(", " ", 
            RowBox[{"Thread", "[", 
             RowBox[{
              RowBox[{"canonLabels", "[", 
               RowBox[{"loop5ptGraphSet", "[", 
                RowBox[{"[", "graphNo", "]"}], "]"}], "]"}], "\[Rule]", 
              RowBox[{"{", "argSeq", "}"}]}], "]"}], ")"}]}], ")"}]}], 
        ")"}]}], ")"}], " ", "//.", " ", "cut5p1lrules00"}], "//", " ", 
    "ExpandAll"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812373927185899*^9, 3.81237393424918*^9}, {
   3.81237443623664*^9, 3.812374437800879*^9}, {3.812377157300888*^9, 
   3.812377180673606*^9}, {3.812377977869451*^9, 3.812377980411374*^9}, {
   3.812378374593522*^9, 3.8123783932453537`*^9}, {3.812378429384235*^9, 
   3.812378431583103*^9}, 3.812378541939945*^9, {3.812378677678488*^9, 
   3.812378679447179*^9}, {3.812378769977497*^9, 3.812378771239156*^9}, {
   3.812379477655846*^9, 3.812379478480381*^9}, {3.812386270490309*^9, 
   3.812386308831376*^9}, {3.8123865690873337`*^9, 3.8123865699362383`*^9}, 
   3.812387046640637*^9, {3.812388124039613*^9, 3.812388125813882*^9}, {
   3.812390291481472*^9, 3.812390305405615*^9}, 3.812390444758218*^9, {
   3.8123905227114677`*^9, 3.812390522823359*^9}, {3.812391583356224*^9, 
   3.812391583500865*^9}, {3.812393111685822*^9, 3.812393131686203*^9}, {
   3.812393274138125*^9, 3.8123932753582077`*^9}, {3.812399386774617*^9, 
   3.812399399805662*^9}, {3.8124068183407173`*^9, 3.812406824827114*^9}, {
   3.812407034586033*^9, 3.812407036385948*^9}, 3.812407416617852*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"e365e2c8-c742-4407-82d6-cae06f2a4a8a"],

Cell["Compare the cut integrand with our sewn trees.", "Text",
 CellChangeTimes->{{3.812379406399105*^9, 3.812379468577648*^9}, 
   3.8124071245702744`*^9},ExpressionUUID->"db2a56ca-cb48-4e0f-9e9d-\
8c5a351311fd"],

Cell["\<\
Quickest check is to stick in random large primes for each independent \
momentum invariant.  This is an infinite precision check.\
\>", "Text",
 CellChangeTimes->{{3.812407126468947*^9, 3.812407143147572*^9}, {
  3.8124074586909237`*^9, 
  3.8124074641227293`*^9}},ExpressionUUID->"9e15101e-c5a8-4350-90a4-\
0a26e2fbcb35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numRules", "=", 
  RowBox[{"Dispatch", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[Rule]", 
      RowBox[{"RandomPrime", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", "3"}], ",", 
         RowBox[{"10", "^", "6"}]}], "}"}], "]"}]}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cutIntegrand5p00", "~", "extractType", "~", "ulp"}], "//", 
      "Union"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.812407023680791*^9, 3.812407042009164*^9}, {
  3.8124071458048573`*^9, 3.8124071700025787`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"6f15df11-59a5-4a94-9cac-aa4368beb66f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["Dispatch",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquarePlusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              GrayLevel[0.5], 
              
              PolygonBox[{{0.25, 0.5}, {0.05, 0.35}, {0.15, 0.35}, {0.35, 
               0.5}, {0.15, 0.65}, {0.05, 0.65}}], 
              
              PolygonBox[{{0.4, 0.5}, {0.2, 0.35}, {0.35, 0.35}, {0.55, 
               0.5}, {0.35, 0.65}, {0.2, 0.65}}], 
              
              PolygonBox[{{0.95, 0.5}, {0.55, 0.1}, {0.6, 0.35}, {0.4, 
               0.35}, {0.6, 0.5}, {0.4, 0.65}, {0.6, 0.65}, {0.55, 0.9}}]}, 
             PlotRange -> {{-0.05, 1.05}, {-0.05, 1.05}}, Background -> 
             GrayLevel[0.93], FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], Axes -> False, AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}], Frame -> True, 
             FrameTicks -> None, FrameStyle -> Directive[
               Opacity[0.5], 
               Thickness[Tiny], 
               RGBColor[0.368417, 0.506779, 0.709798]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Length: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["14", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEBitmaps", "SquareMinusIconMedium"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}]], 
            GraphicsBox[{
              GrayLevel[0.5], 
              
              PolygonBox[{{0.25, 0.5}, {0.05, 0.35}, {0.15, 0.35}, {0.35, 
               0.5}, {0.15, 0.65}, {0.05, 0.65}}], 
              
              PolygonBox[{{0.4, 0.5}, {0.2, 0.35}, {0.35, 0.35}, {0.55, 
               0.5}, {0.35, 0.65}, {0.2, 0.65}}], 
              
              PolygonBox[{{0.95, 0.5}, {0.55, 0.1}, {0.6, 0.35}, {0.4, 
               0.35}, {0.6, 0.5}, {0.4, 0.65}, {0.6, 0.65}, {0.55, 0.9}}]}, 
             PlotRange -> {{-0.05, 1.05}, {-0.05, 1.05}}, Background -> 
             GrayLevel[0.93], FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], Axes -> False, AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 3.5 CurrentValue["FontCapHeight"]/
                AbsoluteCurrentValue[Magnification]}], Frame -> True, 
             FrameTicks -> None, FrameStyle -> Directive[
               Opacity[0.5], 
               Thickness[Tiny], 
               RGBColor[0.368417, 0.506779, 0.709798]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Length: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["14", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Rules:\"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"\"", "SummaryItem"]}]}, {
               TagBox[
                TagBox[
                 GridBox[{{
                    RowBox[{
                    RowBox[{"ulp", "[", 
                    RowBox[{
                    RowBox[{"eps", "[", 
                    RowBox[{"k", "[", "1", "]"}], "]"}], ",", 
                    RowBox[{"k", "[", 
                    RowBox[{"ms", "[", 
                    RowBox[{"3", ",", "m1"}], "]"}], "]"}]}], "]"}], 
                    "\[Rule]", "543217"}]}, {
                    RowBox[{
                    RowBox[{"ulp", "[", 
                    RowBox[{
                    RowBox[{"eps", "[", 
                    RowBox[{"k", "[", "1", "]"}], "]"}], ",", 
                    RowBox[{"k", "[", 
                    RowBox[{"ms", "[", 
                    RowBox[{"5", ",", "m2"}], "]"}], "]"}]}], "]"}], 
                    "\[Rule]", "778667"}]}, {
                    RowBox[{
                    RowBox[{"ulp", "[", 
                    RowBox[{
                    RowBox[{"eps", "[", 
                    RowBox[{"k", "[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", "1", "]"}]}], "]"}], "\[Rule]", 
                    "415477"}]}, {
                    RowBox[{
                    RowBox[{"ulp", "[", 
                    RowBox[{
                    RowBox[{"eps", "[", 
                    RowBox[{"k", "[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", "2", "]"}]}], "]"}], "\[Rule]", 
                    "91921"}]}, {
                    RowBox[{
                    RowBox[{"ulp", "[", 
                    RowBox[{
                    RowBox[{"k", "[", 
                    RowBox[{"ms", "[", 
                    RowBox[{"2", ",", "m1"}], "]"}], "]"}], ",", 
                    RowBox[{"k", "[", 
                    RowBox[{"ms", "[", 
                    RowBox[{"3", ",", "m1"}], "]"}], "]"}]}], "]"}], 
                    "\[Rule]", "430741"}]}, {
                    ItemBox[
                    "\"\[VerticalEllipsis]\"", Alignment -> Center, 
                    StripOnInput -> False]}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
                 "Column"], "SummaryItem"]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  Dispatch[{$CellContext`ulp[
      $CellContext`eps[
       $CellContext`k[1]], 
      $CellContext`k[
       $CellContext`ms[3, $CellContext`m1]]] -> 543217, $CellContext`ulp[
      $CellContext`eps[
       $CellContext`k[1]], 
      $CellContext`k[
       $CellContext`ms[5, $CellContext`m2]]] -> 778667, $CellContext`ulp[
      $CellContext`eps[
       $CellContext`k[1]], 
      $CellContext`l[1]] -> 415477, $CellContext`ulp[
      $CellContext`eps[
       $CellContext`k[1]], 
      $CellContext`l[2]] -> 91921, $CellContext`ulp[
      $CellContext`k[
       $CellContext`ms[2, $CellContext`m1]], 
      $CellContext`k[
       $CellContext`ms[3, $CellContext`m1]]] -> 430741, $CellContext`ulp[
      $CellContext`k[
       $CellContext`ms[2, $CellContext`m1]], 
      $CellContext`k[
       $CellContext`ms[5, $CellContext`m2]]] -> 647809, $CellContext`ulp[
      $CellContext`k[
       $CellContext`ms[2, $CellContext`m1]], 
      $CellContext`l[1]] -> 154937, $CellContext`ulp[
      $CellContext`k[
       $CellContext`ms[2, $CellContext`m1]], 
      $CellContext`l[2]] -> 447617, $CellContext`ulp[
      $CellContext`k[
       $CellContext`ms[3, $CellContext`m1]], 
      $CellContext`k[
       $CellContext`ms[5, $CellContext`m2]]] -> 47659, $CellContext`ulp[
      $CellContext`k[
       $CellContext`ms[3, $CellContext`m1]], 
      $CellContext`l[1]] -> 146603, $CellContext`ulp[
      $CellContext`k[
       $CellContext`ms[3, $CellContext`m1]], 
      $CellContext`l[2]] -> 173137, $CellContext`ulp[
      $CellContext`k[
       $CellContext`ms[4, $CellContext`m2]], 
      $CellContext`k[
       $CellContext`ms[5, $CellContext`m2]]] -> 926617, $CellContext`ulp[
      $CellContext`k[
       $CellContext`ms[5, $CellContext`m2]], 
      $CellContext`l[2]] -> 306913, $CellContext`ulp[
      $CellContext`l[1], 
      $CellContext`l[2]] -> 892919}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.812407042664958*^9, {3.812407163276669*^9, 3.812407171060053*^9}, 
   3.812455056566635*^9, 3.81245664045254*^9, 3.8137879962278833`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"1e39abdb-55a7-4443-953e-60040da4f75d"]
}, Open  ]],

Cell["\<\
We see exact agreement for these D-dimensional cut expressions:\
\>", "Text",
 CellChangeTimes->{{3.8124072912060413`*^9, 
  3.812407302182397*^9}},ExpressionUUID->"b3878f43-ecbd-4947-be10-\
02c099b7bdc1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"sewnTrees5p00", " ", "-", "cutIntegrand5p00"}], "/.", 
     "numRules"}], ")"}], "===", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.812378398597371*^9, 3.812378413463992*^9}, {
   3.812378839877575*^9, 3.8123788657684507`*^9}, {3.812379482097074*^9, 
   3.812379494253091*^9}, {3.812386313366535*^9, 3.8123863329679937`*^9}, {
   3.8123903300686293`*^9, 3.812390404756948*^9}, {3.81239044787674*^9, 
   3.8123904512896757`*^9}, {3.81239053490187*^9, 3.812390538074942*^9}, 
   3.8123916592836742`*^9, {3.812392984565901*^9, 3.812392985492578*^9}, {
   3.8123931875799303`*^9, 3.8123931938708477`*^9}, {3.812393283991384*^9, 
   3.8123932855147743`*^9}, {3.812393370597501*^9, 3.8123933716781597`*^9}, {
   3.81240683083464*^9, 3.8124068443767242`*^9}, {3.8124070479123287`*^9, 
   3.812407063001101*^9}, {3.812407175603674*^9, 3.8124071807080517`*^9}, {
   3.812407211541772*^9, 3.8124072132368937`*^9}, {3.8124072779102173`*^9, 
   3.8124072828699636`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"2858ae88-3817-4034-bcbd-a7ce6d0ebbba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.823779`", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.81237840229638*^9, 3.812378414530223*^9}, 
   3.8123785560568*^9, {3.812378861669261*^9, 3.812378866755241*^9}, 
   3.8123791529657307`*^9, 3.812379494726849*^9, {3.81238632502827*^9, 
   3.812386346742613*^9}, 3.812388167768085*^9, 3.812388732348825*^9, {
   3.812390318651585*^9, 3.812390342486905*^9}, {3.812390374422181*^9, 
   3.812390406259431*^9}, {3.812390532300308*^9, 3.812390545012123*^9}, 
   3.812391513907864*^9, 3.812391660777108*^9, 3.81239177468545*^9, 
   3.8123918197945213`*^9, {3.812392980380289*^9, 3.8123929951335497`*^9}, 
   3.812393095129884*^9, {3.812393188944664*^9, 3.8123932014889812`*^9}, 
   3.812393286215317*^9, 3.812393433633576*^9, 3.81239942926758*^9, 
   3.8124070185041447`*^9, {3.812407061204191*^9, 3.812407064686767*^9}, 
   3.812407181878643*^9, 3.812407214729205*^9, 3.812407311122129*^9, 
   3.812455057387583*^9, 3.812456641462222*^9, 3.813787997314886*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"5111a997-2b01-410b-8d1e-91f245bf32b9"]
}, Open  ]],

Cell["\<\
Of course we also check this completely analytically if \
you\[CloseCurlyQuote]re willing to wait a few minutes\
\>", "Text",
 CellChangeTimes->{{3.812407185692932*^9, 3.812407194043599*^9}, {
  3.8124077343787413`*^9, 3.812407749859788*^9}, {3.812408131317891*^9, 
  3.812408146437208*^9}},ExpressionUUID->"23916396-ddf1-45e6-bf66-\
fc451bc4115f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"0", "===", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Numerator", "[", 
      RowBox[{"Together", "[", 
       RowBox[{"sewnTrees5p00", " ", "-", "cutIntegrand5p00"}], "]"}], "]"}], 
     "//", "ExpandAll"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.812407197007637*^9, 3.8124072087421007`*^9}, {
  3.8124072405017357`*^9, 3.812407244853797*^9}, {3.812407757816596*^9, 
  3.812407765747438*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"cc158604-0a3b-4036-b3c0-dab32157910f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"185.534481`", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.812407239176323*^9, 3.812407308055197*^9, 
  3.812407511459684*^9, 3.8124079813654127`*^9, 3.812455244248303*^9, 
  3.8124568515016823`*^9, 3.8137881834195004`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"6f92deed-96ce-4a79-84b7-960450e5772c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1425, 1028},
WindowMargins->{{-1972, Automatic}, {Automatic, 260}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"035987e5-1210-452f-9021-f5438a3b04c9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 373, 8, 422, "Title",ExpressionUUID->"be86fdf0-8699-481c-abc1-8ad147464daa"],
Cell[956, 32, 231, 6, 127, "Subtitle",ExpressionUUID->"61cb128e-b2b1-485c-9791-b2836a7ddf97"],
Cell[1190, 40, 388, 8, 88, "Text",ExpressionUUID->"7593b8e1-c11c-4277-92d8-1e42176a31c9"],
Cell[1581, 50, 718, 15, 46, "Input",ExpressionUUID->"b0c38905-5cc1-460d-a627-6fe07513cc99"],
Cell[CellGroupData[{
Cell[2324, 69, 227, 5, 67, "Subsubsection",ExpressionUUID->"be436b43-ea70-450b-a4e1-3b3a8cd87492"],
Cell[CellGroupData[{
Cell[2576, 78, 1456, 40, 171, "Input",ExpressionUUID->"d075de60-1318-4595-b966-89eccae2ee8b"],
Cell[4035, 120, 571, 9, 70, "Output",ExpressionUUID->"6cb9fdb9-be83-4b4f-9c1e-ad663697a566"]
}, Open  ]],
Cell[4621, 132, 1134, 30, 109, "Input",ExpressionUUID->"fa0c62a3-3a29-4a7f-becd-38b8818d43dc"],
Cell[5758, 164, 346, 8, 46, "Input",ExpressionUUID->"a3c6bb90-b5af-40f6-a4c7-b2ac93801ef3"],
Cell[6107, 174, 319, 7, 46, "Input",ExpressionUUID->"31107f30-81e1-4d48-b324-878abcad87e7"],
Cell[6429, 183, 549, 14, 46, "Input",ExpressionUUID->"e12bb726-570e-4ff2-b0c1-2f7220c455df"],
Cell[6981, 199, 3616, 82, 357, "Input",ExpressionUUID->"af53da20-8f5f-4330-b0f2-b754c28659be"],
Cell[10600, 283, 367, 8, 46, "Input",ExpressionUUID->"76a36dcb-d3fd-4c17-989a-dd77c44472ba"],
Cell[10970, 293, 1122, 29, 78, "Input",ExpressionUUID->"7eecfef7-09a7-4cbb-a5f2-6b23fb229138"],
Cell[12095, 324, 2119, 54, 233, "Input",ExpressionUUID->"3a27435a-607b-4355-99eb-da40a50f093e"],
Cell[14217, 380, 306, 6, 46, "Input",ExpressionUUID->"9c7c99b7-9baf-4178-ab72-b21b37f4a8c0"],
Cell[14526, 388, 5833, 147, 481, "Input",ExpressionUUID->"a103a5a7-3164-491f-a1e2-c14168d44d8e"],
Cell[20362, 537, 4914, 117, 450, "Input",ExpressionUUID->"21e10fc2-857f-47da-967f-91779a872fea"],
Cell[25279, 656, 208, 2, 46, "Input",ExpressionUUID->"cf49bdd2-61a9-444b-b237-1b8b2c5c7525"]
}, Closed]],
Cell[CellGroupData[{
Cell[25524, 663, 168, 3, 78, "Section",ExpressionUUID->"6fc726e7-a0d2-4bf5-a544-a7d266fb433b"],
Cell[25695, 668, 1478, 37, 233, "Input",ExpressionUUID->"c66ca907-30da-4cad-8a78-97719238d168"],
Cell[CellGroupData[{
Cell[27198, 709, 345, 5, 81, "Subsection",ExpressionUUID->"076cc946-2d32-42ef-82d2-8e85305b35eb"],
Cell[27546, 716, 305, 7, 53, "Text",ExpressionUUID->"cbf6ee53-a5c7-4e51-a4c6-810e72f0fa02"],
Cell[27854, 725, 3722, 80, 264, "Input",ExpressionUUID->"35ce7435-632a-48dc-997a-41f2631c413d"],
Cell[31579, 807, 195, 3, 53, "Text",ExpressionUUID->"974583a6-5f70-48c3-820d-26d27fc4d028"],
Cell[31777, 812, 3103, 73, 326, "Input",ExpressionUUID->"459748ca-7e9a-4810-9ef7-63e8b5946ae2"],
Cell[34883, 887, 161, 3, 53, "Text",ExpressionUUID->"574cbed9-1b3d-46d4-b111-a25344849d54"],
Cell[CellGroupData[{
Cell[35069, 894, 666, 18, 46, "Input",ExpressionUUID->"d629dc18-6ebf-4e7a-9dcc-c52bf7f55b58"],
Cell[CellGroupData[{
Cell[35760, 916, 720, 18, 36, "Print",ExpressionUUID->"8cdba6f7-8444-4705-9ce7-2493a7d9f987"],
Cell[36483, 936, 743, 19, 36, "Print",ExpressionUUID->"ae94240b-2fe5-4745-9f7a-865d91da6990"],
Cell[37229, 957, 702, 17, 36, "Print",ExpressionUUID->"101d3e63-cf38-4ea1-9bd9-d950f328de21"],
Cell[37934, 976, 709, 18, 36, "Print",ExpressionUUID->"9408b970-374f-414f-a438-6afd5cfd18b4"],
Cell[38646, 996, 744, 19, 36, "Print",ExpressionUUID->"2be23c2b-a477-48d1-9ef7-1569b3f5c14c"],
Cell[39393, 1017, 720, 18, 36, "Print",ExpressionUUID->"5803d3c5-c420-43ea-bc23-f521f2f9f4a9"],
Cell[40116, 1037, 707, 18, 36, "Print",ExpressionUUID->"81c8f8ae-8995-4b10-b18b-a3040e9aef6b"],
Cell[40826, 1057, 728, 18, 36, "Print",ExpressionUUID->"3e4fb687-19fa-4b25-89c7-beeb7fdf869f"],
Cell[41557, 1077, 704, 17, 36, "Print",ExpressionUUID->"17483176-3e9a-434b-8e85-dd189b3801df"],
Cell[42264, 1096, 707, 18, 36, "Print",ExpressionUUID->"5fb34bd6-730e-4f95-a831-8eac3c3678eb"],
Cell[42974, 1116, 707, 18, 36, "Print",ExpressionUUID->"6897392a-f48b-4085-9c60-736cb497b116"],
Cell[43684, 1136, 684, 17, 36, "Print",ExpressionUUID->"b11b7084-7cea-488b-997f-5e762a91c742"],
Cell[44371, 1155, 702, 17, 36, "Print",ExpressionUUID->"d8db72c0-6f73-4e44-9c68-706136206c8f"],
Cell[45076, 1174, 728, 18, 36, "Print",ExpressionUUID->"2aeb6502-a383-4961-83d1-38c2be63ad11"],
Cell[45807, 1194, 728, 18, 36, "Print",ExpressionUUID->"a3b7412d-e019-4607-9b11-8c83a1e61c7a"],
Cell[46538, 1214, 704, 17, 36, "Print",ExpressionUUID->"d58a9a29-f5eb-48e3-b930-9ccb67a7ad5f"],
Cell[47245, 1233, 743, 19, 36, "Print",ExpressionUUID->"20bcd6e2-d217-4f4a-b606-700d537b05b8"],
Cell[47991, 1254, 770, 20, 36, "Print",ExpressionUUID->"7ae6e61c-33b2-4b45-90e5-100fb7ac57d8"],
Cell[48764, 1276, 707, 18, 36, "Print",ExpressionUUID->"a8d176e8-785a-4370-8982-66f76146c41d"],
Cell[49474, 1296, 768, 20, 36, "Print",ExpressionUUID->"95d5f9bd-f6d5-4e6e-a7d9-71c3ade8cca6"],
Cell[50245, 1318, 706, 18, 36, "Print",ExpressionUUID->"aea5d9c8-fc0e-4e71-a6b6-2c5477b4b58d"],
Cell[50954, 1338, 743, 19, 36, "Print",ExpressionUUID->"6b63ef02-f851-45da-bf65-2538d79c25d0"],
Cell[51700, 1359, 684, 17, 36, "Print",ExpressionUUID->"011c6486-a4fa-45a1-9d2e-a1e9f6a4a576"],
Cell[52387, 1378, 706, 18, 36, "Print",ExpressionUUID->"49d1c770-1330-4bc8-807a-bfff76182f7c"]
}, Open  ]],
Cell[53108, 1399, 319, 4, 52, "Output",ExpressionUUID->"19a8f5b2-f3dd-4368-93fe-a1a7ada30f1b"]
}, Open  ]],
Cell[53442, 1406, 224, 4, 53, "Text",ExpressionUUID->"d09630c1-dbc7-46bc-96b0-f3e4d47f7643"],
Cell[CellGroupData[{
Cell[53691, 1414, 617, 17, 46, "Input",ExpressionUUID->"62c1060e-5aca-4dad-9067-33ef224a2bb5"],
Cell[CellGroupData[{
Cell[54333, 1435, 875, 22, 36, "Print",ExpressionUUID->"4baa3ce8-1112-45b0-b57a-38b1bb10310f"],
Cell[55211, 1459, 856, 21, 36, "Print",ExpressionUUID->"5add5090-3b42-4f69-9dc8-4d63e14af078"],
Cell[56070, 1482, 875, 22, 36, "Print",ExpressionUUID->"edda5f82-c8eb-480f-b50d-e20a376e279b"],
Cell[56948, 1506, 900, 23, 36, "Print",ExpressionUUID->"6212ea31-77d5-4962-8c18-fdeb11bc4d7e"],
Cell[57851, 1531, 923, 24, 36, "Print",ExpressionUUID->"a61285af-331c-475e-9533-2640b217e460"],
Cell[58777, 1557, 823, 21, 36, "Print",ExpressionUUID->"e3f42de6-1310-476b-be6a-13f93bc8561d"],
Cell[59603, 1580, 889, 22, 36, "Print",ExpressionUUID->"4ae065e3-4da2-4ea7-ab88-c995ee746af9"],
Cell[60495, 1604, 838, 21, 36, "Print",ExpressionUUID->"8ea79c80-925d-4f62-8305-56231fc35dac"],
Cell[61336, 1627, 842, 21, 36, "Print",ExpressionUUID->"4eaaf55e-a83d-4d80-a9c8-c8f623c5f528"],
Cell[62181, 1650, 840, 21, 36, "Print",ExpressionUUID->"c164f6b5-ecde-4a8d-9e68-3436734a2176"],
Cell[63024, 1673, 925, 24, 36, "Print",ExpressionUUID->"2666a2ce-c689-4133-9598-0655f42ca166"],
Cell[63952, 1699, 920, 23, 36, "Print",ExpressionUUID->"919e188d-9417-40ad-9e5b-9e4eaca44ac1"],
Cell[64875, 1724, 837, 21, 36, "Print",ExpressionUUID->"63a77db9-c4d9-4af3-ab27-2e09a01fcf8c"]
}, Open  ]],
Cell[65727, 1748, 314, 4, 52, "Output",ExpressionUUID->"0823b0d1-c733-417b-b81f-69c8b2f3b8f1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66090, 1758, 370, 7, 81, "Subsection",ExpressionUUID->"5716df62-8d89-40e3-b477-90c07987e14a"],
Cell[66463, 1767, 708, 11, 122, "Text",ExpressionUUID->"0daaca9d-fc48-4924-bbe4-6d6a4e34dd5a"],
Cell[67174, 1780, 1576, 38, 233, "Input",ExpressionUUID->"59055b30-1f0d-408f-8787-6453665bd9a5"],
Cell[68753, 1820, 184, 3, 53, "Text",ExpressionUUID->"02411ad7-08ee-4f98-a539-df5ec42ec322"],
Cell[CellGroupData[{
Cell[68962, 1827, 340, 7, 46, "Input",ExpressionUUID->"f8983ee5-f4c5-4b83-8e8d-3271f527e6d2"],
Cell[69305, 1836, 1428, 38, 84, "Output",ExpressionUUID->"1d56cf04-361f-4564-b23b-f450be3528e8"]
}, Open  ]],
Cell[70748, 1877, 310, 7, 53, "Text",ExpressionUUID->"24a3773a-5366-4d84-b4ad-844a69132e2e"],
Cell[CellGroupData[{
Cell[71083, 1888, 318, 7, 46, "Input",ExpressionUUID->"412d2cb4-5a66-444a-8c00-fa3eac3c937d"],
Cell[71404, 1897, 774, 19, 52, "Output",ExpressionUUID->"ba547bd4-6929-4e8a-b1f0-723663dc8012"]
}, Open  ]],
Cell[72193, 1919, 411, 8, 88, "Text",ExpressionUUID->"c9f5e6f7-ae9d-4f6c-bcc4-e45cd810635f"],
Cell[CellGroupData[{
Cell[72629, 1931, 2274, 60, 109, "Input",ExpressionUUID->"6ee68f4c-3522-4047-b1a8-7bc70f7868e4"],
Cell[74906, 1993, 16226, 498, 673, "Output",ExpressionUUID->"96233941-e036-42ea-866d-0de883a8d47c"]
}, Open  ]],
Cell[91147, 2494, 310, 7, 53, "Text",ExpressionUUID->"77d6888d-8956-4c8c-a7c8-a66cafe8eabf"],
Cell[CellGroupData[{
Cell[91482, 2505, 300, 6, 46, "Input",ExpressionUUID->"2cf50a50-7df8-4373-9b3c-71a1d4f421d8"],
Cell[91785, 2513, 3900, 118, 191, "Output",ExpressionUUID->"a8cef626-d8b2-4752-ade4-ee94f898f380"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95722, 2636, 1870, 43, 140, "Input",ExpressionUUID->"f266e8b1-e651-4869-84ee-786c811ea67a"],
Cell[97595, 2681, 6046, 163, 239, "Output",ExpressionUUID->"8755d0b3-1e0a-437b-8aeb-c4a0bd9d797b"]
}, Open  ]],
Cell[103656, 2847, 198, 3, 53, "Text",ExpressionUUID->"b4f10ebf-7679-42a6-a85a-7fcac828b65d"],
Cell[CellGroupData[{
Cell[103879, 2854, 224, 5, 46, "Input",ExpressionUUID->"6d7ec8e6-1b82-4bba-8208-17eaf2cc7e27"],
Cell[104106, 2861, 3660, 109, 173, "Output",ExpressionUUID->"0938b95c-128b-432e-b134-1a8733fc76ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107803, 2975, 1580, 36, 140, "Input",ExpressionUUID->"6814cdd6-36b6-486a-8341-3445e3bdd741"],
Cell[109386, 3013, 38923, 1065, 1558, "Output",ExpressionUUID->"d2e3b56b-7b47-4f5d-843c-4b32fff93e28"]
}, Open  ]],
Cell[148324, 4081, 187, 3, 53, "Text",ExpressionUUID->"d18bd51b-2594-4855-98c0-a80e3d5cf69d"],
Cell[CellGroupData[{
Cell[148536, 4088, 504, 9, 46, "Input",ExpressionUUID->"19adc6d9-35a3-4450-a6ed-cb6020494343"],
Cell[149043, 4099, 268, 4, 52, "Output",ExpressionUUID->"997a72d9-53f1-45a9-a42e-12db2039f3a3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149360, 4109, 303, 6, 81, "Subsection",ExpressionUUID->"df88aa75-287c-4af3-8e99-469a442423a1"],
Cell[149666, 4117, 2459, 71, 187, "Text",ExpressionUUID->"00f6746c-d80c-483a-917c-62d212255b5b"],
Cell[152128, 4190, 351, 7, 88, "Text",ExpressionUUID->"63150df4-da77-4bba-951c-4cdda8771512"],
Cell[152482, 4199, 1576, 38, 233, "Input",ExpressionUUID->"105066f7-c40e-44c5-ab86-5dcc4596759f"],
Cell[CellGroupData[{
Cell[154083, 4241, 360, 5, 67, "Subsubsection",ExpressionUUID->"656992ab-bb5a-4e55-96fe-48b63e50c843"],
Cell[154446, 4248, 2176, 60, 109, "Input",ExpressionUUID->"3a8ea35e-9ba4-4cbe-a716-8bda138e6e02"],
Cell[CellGroupData[{
Cell[156647, 4312, 1860, 48, 171, "Input",ExpressionUUID->"8bb5789d-511a-4d72-9cb0-91c395c59478"],
Cell[158510, 4362, 3709, 107, 146, "Output",ExpressionUUID->"7ef94c03-e80a-4d56-a39e-c862a8491afc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162256, 4474, 1805, 39, 140, "Input",ExpressionUUID->"43ec15b7-3049-4dcc-9bc8-afa5a8317d44"],
Cell[164064, 4515, 15425, 418, 619, "Output",ExpressionUUID->"e54c4666-7897-41ae-bf86-bd67303537ff"]
}, Open  ]],
Cell[179504, 4936, 265, 6, 53, "Text",ExpressionUUID->"09aec9e6-0f01-47c6-a0e8-358e4dc6894f"],
Cell[CellGroupData[{
Cell[179794, 4946, 555, 10, 46, "Input",ExpressionUUID->"ad81febc-c31b-47ff-88ae-6b02b43370fe"],
Cell[180352, 4958, 345, 5, 52, "Output",ExpressionUUID->"265a1044-6d45-4304-b4d2-f50527bc283c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[180746, 4969, 310, 5, 67, "Subsubsection",ExpressionUUID->"94d431dc-23df-4409-b89b-60bdd79cc207"],
Cell[181059, 4976, 2176, 60, 109, "Input",ExpressionUUID->"f269e2d5-3f52-425e-bf59-6a7980bdb49f"],
Cell[CellGroupData[{
Cell[183260, 5040, 749, 20, 46, "Input",ExpressionUUID->"f23af38a-a145-4df6-bed9-27bbe9761714"],
Cell[184012, 5062, 1935, 59, 133, "Output",ExpressionUUID->"65ae3496-9285-4bb0-a35a-2f00e98d2f91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185984, 5126, 680, 18, 46, "Input",ExpressionUUID->"33640a14-1c43-43d0-8cd7-77f86bd207dc"],
Cell[186667, 5146, 2632, 79, 133, "Output",ExpressionUUID->"eeb9dc51-2ef2-4c5e-995c-4d65288aa1c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189336, 5230, 840, 22, 109, "Input",ExpressionUUID->"8e6a7f15-f161-44be-9e7f-a8c6f17231ee"],
Cell[190179, 5254, 2009, 59, 115, "Output",ExpressionUUID->"0b325671-91c6-48d8-8b51-b16d707a5566"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192225, 5318, 1838, 48, 171, "Input",ExpressionUUID->"541905bc-dd9b-430c-9c32-68312e30135d"],
Cell[194066, 5368, 3688, 107, 146, "Output",ExpressionUUID->"b3d8bb23-0944-4a3e-b482-7dc7d61ab72e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197791, 5480, 1758, 39, 140, "Input",ExpressionUUID->"4b4cdfe1-ed66-4122-93a2-7e202b66902a"],
Cell[199552, 5521, 23101, 647, 992, "Output",ExpressionUUID->"1e1fdaf4-5af2-4271-9051-7af062437fdb"]
}, Open  ]],
Cell[222668, 6171, 263, 6, 53, "Text",ExpressionUUID->"4134bbf8-1c3d-4779-9c57-254bf74cab32"],
Cell[CellGroupData[{
Cell[222956, 6181, 504, 9, 46, "Input",ExpressionUUID->"90816045-a2af-4662-8cf8-f4452450a3e4"],
Cell[223463, 6192, 319, 4, 52, "Output",ExpressionUUID->"2ff08ba0-60bf-480f-bcaf-1e8e6d68200c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[223843, 6203, 426, 8, 81, "Subsection",ExpressionUUID->"3480b21f-75e1-40ab-bd5d-5d94be3172b3"],
Cell[224272, 6213, 1576, 38, 233, "Input",ExpressionUUID->"7fb06ca4-ba0b-4040-9421-c7abbb44ac47"],
Cell[225851, 6253, 184, 3, 53, "Text",ExpressionUUID->"711f387a-d6a6-486c-ab9b-d2bda325886f"],
Cell[CellGroupData[{
Cell[226060, 6260, 389, 8, 46, "Input",ExpressionUUID->"8735a0ac-428f-492c-ba21-2d2eca2b7c56"],
Cell[226452, 6270, 1158, 30, 52, "Output",ExpressionUUID->"7e7fb0a7-8100-42c4-8b10-f6de4417855c"]
}, Open  ]],
Cell[227625, 6303, 310, 7, 53, "Text",ExpressionUUID->"c22363a9-32c5-43c3-a773-20c509f85d95"],
Cell[CellGroupData[{
Cell[227960, 6314, 364, 7, 46, "Input",ExpressionUUID->"84c34dc0-a6a6-4ba8-a647-a5941420c50c"],
Cell[228327, 6323, 654, 15, 52, "Output",ExpressionUUID->"6ad4e42b-0091-4ebf-9ba6-13f397dcd794"]
}, Open  ]],
Cell[228996, 6341, 418, 8, 53, "Text",ExpressionUUID->"eefb1a18-92a8-4a70-b3c4-c9e44ffc86f7"],
Cell[229417, 6351, 3188, 84, 233, "Input",ExpressionUUID->"1519a722-d435-40a6-b622-d10d588fa96c"],
Cell[232608, 6437, 310, 7, 53, "Text",ExpressionUUID->"27ec6a26-da53-4da3-a54a-b1e3ddd0a127"],
Cell[232921, 6446, 1041, 26, 78, "Input",ExpressionUUID->"80d707c6-6cef-43ba-a2b1-ef0eed1dc569"],
Cell[233965, 6474, 508, 9, 88, "Text",ExpressionUUID->"6ece8b9c-1022-4af8-ae4e-59ca9123b4ac"],
Cell[234476, 6485, 2130, 47, 171, "Input",ExpressionUUID->"5dec9764-3aa4-4d29-85a5-c0e8a35450db"],
Cell[CellGroupData[{
Cell[236631, 6536, 822, 19, 46, "Input",ExpressionUUID->"465850b7-0650-437c-bd9f-206d2fe55e34"],
Cell[237456, 6557, 345, 6, 52, "Output",ExpressionUUID->"5260f024-0757-4a2c-9136-38cedcfe56a1"]
}, Open  ]],
Cell[237816, 6566, 2301, 62, 183, "Input",ExpressionUUID->"7d41eb6a-9b06-4d59-83dc-cc8061a84156"],
Cell[CellGroupData[{
Cell[240142, 6632, 798, 19, 78, "Input",ExpressionUUID->"fa917ff3-0b56-4c92-9daa-d1cd77db9c0f"],
Cell[240943, 6653, 400, 7, 52, "Output",ExpressionUUID->"1ef36854-f8c3-40e6-8992-c3c314b0810f"]
}, Open  ]],
Cell[241358, 6663, 191, 3, 53, "Text",ExpressionUUID->"06b19702-33af-41ed-8d9d-cc9a6bf5facc"],
Cell[CellGroupData[{
Cell[241574, 6670, 303, 6, 46, "Input",ExpressionUUID->"67495cf8-dd46-4bbb-a4ec-55bb807059d6"],
Cell[241880, 6678, 370, 6, 52, "Output",ExpressionUUID->"c38905b1-895e-4140-82cc-a88c55eafbb5"]
}, Open  ]],
Cell[242265, 6687, 198, 3, 53, "Text",ExpressionUUID->"25a9acb5-49ab-4e25-ad6c-2432307b19c8"],
Cell[CellGroupData[{
Cell[242488, 6694, 1871, 40, 171, "Input",ExpressionUUID->"3604c6aa-4ba1-4fe0-88c8-2b863a112f6f"],
Cell[244362, 6736, 12351, 364, 558, "Output",ExpressionUUID->"0a110c99-e6c8-46ab-b11f-ac8f26bc7c9c"]
}, Open  ]],
Cell[256728, 7103, 187, 3, 53, "Text",ExpressionUUID->"80fca3fb-1f8c-4df0-b9e9-f297edb709f2"],
Cell[CellGroupData[{
Cell[256940, 7110, 504, 9, 46, "Input",ExpressionUUID->"71f35d35-96bb-48e1-8b8d-ceba626cb7e1"],
Cell[257447, 7121, 313, 4, 52, "Output",ExpressionUUID->"d8891608-6c7d-4045-9e35-eb98b4758c2c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[257821, 7132, 176, 3, 101, "Section",ExpressionUUID->"61b0013f-f2f4-4ebe-b37a-90eba344494a"],
Cell[258000, 7137, 1435, 36, 233, "Input",ExpressionUUID->"d084d93b-646d-4dcc-9d84-3699d3beae06"],
Cell[CellGroupData[{
Cell[259460, 7177, 346, 5, 81, "Subsection",ExpressionUUID->"00aac336-5be3-4e49-906f-2bbbe7e0587b"],
Cell[259809, 7184, 3599, 79, 295, "Input",ExpressionUUID->"b59641be-2300-4a28-bd92-079ff44637cc"],
Cell[263411, 7265, 3050, 71, 295, "Input",ExpressionUUID->"22e69b50-f688-44b9-b5e3-6cec848854ee"],
Cell[CellGroupData[{
Cell[266486, 7340, 719, 18, 46, "Input",ExpressionUUID->"65096c7b-b53b-4eae-974c-e0231efe6214"],
Cell[CellGroupData[{
Cell[267230, 7362, 831, 21, 36, "Print",ExpressionUUID->"7d8cc69b-0b14-467d-94c2-deaeb313b62d"],
Cell[268064, 7385, 853, 21, 36, "Print",ExpressionUUID->"b3ec1cb5-cc34-4b7e-804b-9eef69b9ae65"],
Cell[268920, 7408, 771, 19, 36, "Print",ExpressionUUID->"87109345-2ce2-44e2-9898-744b228eb97a"],
Cell[269694, 7429, 773, 19, 36, "Print",ExpressionUUID->"e038f1e1-2060-4965-835a-1396e459aa4d"],
Cell[270470, 7450, 827, 20, 36, "Print",ExpressionUUID->"fcd2c984-27fb-4a8d-b0d3-a25e477ccb47"],
Cell[271300, 7472, 853, 21, 36, "Print",ExpressionUUID->"2d7a981b-4ab1-4394-9f49-b96f3af8a9e6"],
Cell[272156, 7495, 806, 20, 36, "Print",ExpressionUUID->"e72662ab-248e-44ed-9b3f-251baaa2ac5a"],
Cell[272965, 7517, 829, 21, 36, "Print",ExpressionUUID->"644bfd84-1884-4401-9d76-f6f671f995c4"],
Cell[273797, 7540, 771, 19, 36, "Print",ExpressionUUID->"a8be4fc6-6429-40ab-8cfd-33885f41875f"],
Cell[274571, 7561, 771, 19, 36, "Print",ExpressionUUID->"ed854581-5deb-4537-b94b-4ebe27e1ed34"],
Cell[275345, 7582, 789, 19, 36, "Print",ExpressionUUID->"de63b08e-fb63-4c1a-bdd3-671231dba02d"],
Cell[276137, 7603, 828, 21, 36, "Print",ExpressionUUID->"bc12f35c-333c-433c-9c8c-d332252cd82f"],
Cell[276968, 7626, 775, 19, 36, "Print",ExpressionUUID->"24c0b8f0-8fd1-40f7-9271-99dbf2c00939"],
Cell[277746, 7647, 773, 19, 36, "Print",ExpressionUUID->"9b8e859b-861c-4bc5-8ff4-61bba60bb93e"],
Cell[278522, 7668, 831, 21, 36, "Print",ExpressionUUID->"922d982c-30d7-4fda-8d22-74eb9e120732"],
Cell[279356, 7691, 773, 19, 36, "Print",ExpressionUUID->"be4501ec-3385-4164-9704-b4d7ec479331"],
Cell[280132, 7712, 808, 20, 36, "Print",ExpressionUUID->"d58b1a0c-eef1-4c12-9c43-ed5b9fe99f51"],
Cell[280943, 7734, 789, 19, 36, "Print",ExpressionUUID->"6930230b-93c7-46e3-a88e-c7319b5987d0"],
Cell[281735, 7755, 765, 18, 36, "Print",ExpressionUUID->"9dfe5497-da01-458b-882e-bb4aa743aa7a"],
Cell[282503, 7775, 775, 19, 36, "Print",ExpressionUUID->"75585328-46be-454f-a0cf-0dcd7afcc5b6"],
Cell[283281, 7796, 773, 19, 36, "Print",ExpressionUUID->"c40fabb1-1c36-4968-b137-0cb5ccdd1290"],
Cell[284057, 7817, 773, 19, 36, "Print",ExpressionUUID->"4fa293c4-26bb-4025-b470-904ea8383db9"],
Cell[284833, 7838, 773, 19, 36, "Print",ExpressionUUID->"f47d419a-0850-4c29-9af0-38243ff172db"],
Cell[285609, 7859, 773, 19, 36, "Print",ExpressionUUID->"2590454e-8a9e-46bb-afac-0467dd45e25f"],
Cell[286385, 7880, 747, 18, 36, "Print",ExpressionUUID->"6864d154-c021-4f44-8f01-d5e19ac1b630"],
Cell[287135, 7900, 855, 21, 36, "Print",ExpressionUUID->"45166aaf-93c2-4cd1-b69b-23882b942f9e"],
Cell[287993, 7923, 831, 20, 36, "Print",ExpressionUUID->"ce50b94c-7ebf-4a63-86be-07fdac982f28"],
Cell[288827, 7945, 829, 20, 36, "Print",ExpressionUUID->"4f0c0886-5817-4b33-b871-277ae6af315b"],
Cell[289659, 7967, 857, 21, 36, "Print",ExpressionUUID->"670ec8bf-7e52-45b3-bd3c-b3b3339672e4"],
Cell[290519, 7990, 773, 19, 36, "Print",ExpressionUUID->"3c34e3b8-cdb2-4115-9f6b-cc65ff3f88c8"],
Cell[291295, 8011, 749, 18, 36, "Print",ExpressionUUID->"0e4a6ed5-c7ae-4714-ac86-acb005e4dda6"],
Cell[292047, 8031, 775, 19, 36, "Print",ExpressionUUID->"a4167c56-1c95-420b-b230-701b1b652d5d"],
Cell[292825, 8052, 773, 19, 36, "Print",ExpressionUUID->"9cb8e446-c6b8-4060-a9bd-b4973fb2afb6"],
Cell[293601, 8073, 749, 18, 36, "Print",ExpressionUUID->"d5b60d98-1f84-4236-b4fd-6ecc160e9c9c"],
Cell[294353, 8093, 747, 18, 36, "Print",ExpressionUUID->"e6342b31-13e7-43fb-96bf-9fcf10f8c664"],
Cell[295103, 8113, 773, 19, 36, "Print",ExpressionUUID->"cc2cedef-1b1f-4453-b867-f59a1b604d2f"],
Cell[295879, 8134, 773, 19, 36, "Print",ExpressionUUID->"d6ee373d-d2d2-4c82-a496-863507d5b26a"],
Cell[296655, 8155, 775, 19, 36, "Print",ExpressionUUID->"1f2ec587-609d-4b38-a145-07764d276924"],
Cell[297433, 8176, 747, 18, 36, "Print",ExpressionUUID->"2ae82da0-ac72-403c-8994-35e8ebb4034c"],
Cell[298183, 8196, 773, 19, 36, "Print",ExpressionUUID->"5dacf6eb-c3e7-47cf-991f-9bbacd52446f"],
Cell[298959, 8217, 829, 20, 36, "Print",ExpressionUUID->"52beceac-cc0a-4338-b5a5-2a90a31b96c3"],
Cell[299791, 8239, 854, 21, 36, "Print",ExpressionUUID->"8870c8d1-1a07-4c0b-830f-8f8e924f0259"],
Cell[300648, 8262, 773, 19, 36, "Print",ExpressionUUID->"ea09dfcd-5daf-47f9-a9f0-6101540fca76"],
Cell[301424, 8283, 854, 21, 36, "Print",ExpressionUUID->"ecea9af1-88e7-451d-ac09-97c89adadd4c"],
Cell[302281, 8306, 773, 19, 36, "Print",ExpressionUUID->"968b7414-e29b-4505-ab7f-5988db0e9cb8"],
Cell[303057, 8327, 829, 20, 36, "Print",ExpressionUUID->"7da2cd33-1344-4e2c-8ee7-083a2bc10d21"],
Cell[303889, 8349, 747, 18, 36, "Print",ExpressionUUID->"ca772f2b-8b4a-4866-9da2-db4e354afe77"],
Cell[304639, 8369, 833, 21, 36, "Print",ExpressionUUID->"99ca3573-4f4a-4012-ae30-98e6c5dc628d"],
Cell[305475, 8392, 773, 19, 36, "Print",ExpressionUUID->"d856f6fa-053e-455a-aa93-545bdf2ef40a"],
Cell[306251, 8413, 808, 20, 36, "Print",ExpressionUUID->"c87aebda-59d9-495b-bff1-7ed798319c7a"],
Cell[307062, 8435, 806, 20, 36, "Print",ExpressionUUID->"8123d671-4456-4b34-a02d-b02dc5a0fd6d"],
Cell[307871, 8457, 747, 18, 36, "Print",ExpressionUUID->"47c994c7-ac7b-462a-8300-7d689d8783dd"],
Cell[308621, 8477, 831, 21, 36, "Print",ExpressionUUID->"ef8ba0c7-db87-4521-ae85-07403c4cb241"],
Cell[309455, 8500, 773, 19, 36, "Print",ExpressionUUID->"ba536b3c-9190-4bfe-bc6b-d4de5c0132ca"],
Cell[310231, 8521, 833, 21, 36, "Print",ExpressionUUID->"60be70b6-3fc5-4c57-a541-9acf9010975c"],
Cell[311067, 8544, 773, 19, 36, "Print",ExpressionUUID->"33028780-229d-4bd1-b932-3d2b7d91e471"],
Cell[311843, 8565, 806, 20, 36, "Print",ExpressionUUID->"fd7137c6-8343-4fbe-ab7d-d22e8c1a1a88"],
Cell[312652, 8587, 747, 18, 36, "Print",ExpressionUUID->"93d94d81-17cf-4d3d-b6b8-1562136bf1f9"],
Cell[313402, 8607, 806, 20, 36, "Print",ExpressionUUID->"cdd6e4c6-5359-4a7c-919f-6665652f21d7"],
Cell[314211, 8629, 831, 21, 36, "Print",ExpressionUUID->"e9da59a1-1d96-45f1-bbd6-e00f12938849"],
Cell[315045, 8652, 773, 19, 36, "Print",ExpressionUUID->"221396e4-453f-429c-b08b-9541d373e0b1"],
Cell[315821, 8673, 773, 19, 36, "Print",ExpressionUUID->"6638d6c1-2dd3-471e-9f12-acc1a413f6c3"],
Cell[316597, 8694, 775, 19, 36, "Print",ExpressionUUID->"143b4bc2-6ed0-47d8-9202-ebc90a9d2c17"],
Cell[317375, 8715, 747, 18, 36, "Print",ExpressionUUID->"f689de4a-55a3-45c8-ab0a-86f093104468"],
Cell[318125, 8735, 806, 20, 36, "Print",ExpressionUUID->"46ca408a-d427-47f2-8b3b-57ce9b6da02a"],
Cell[318934, 8757, 831, 21, 36, "Print",ExpressionUUID->"0e5c53fc-fce3-41fb-8940-764d24cfff48"],
Cell[319768, 8780, 773, 19, 36, "Print",ExpressionUUID->"e6de8dae-797a-4663-a37c-74db09cd13a6"],
Cell[320544, 8801, 831, 21, 36, "Print",ExpressionUUID->"05c28197-41f0-480b-bef1-f4b2bd5ff941"],
Cell[321378, 8824, 773, 19, 36, "Print",ExpressionUUID->"5f4db466-03ba-4997-8338-981d8ad5c6ba"],
Cell[322154, 8845, 806, 20, 36, "Print",ExpressionUUID->"350b05ea-539d-468a-9e28-04ed2ab4ed70"],
Cell[322963, 8867, 773, 19, 36, "Print",ExpressionUUID->"36d22a81-215b-4a78-a1e0-fb72cbd915f8"],
Cell[323739, 8888, 773, 19, 36, "Print",ExpressionUUID->"47132d0b-b814-45e9-b480-819f2c35f8c4"],
Cell[324515, 8909, 773, 19, 36, "Print",ExpressionUUID->"1a8e1894-2374-4584-a57f-be3ba0ce8aaf"],
Cell[325291, 8930, 773, 19, 36, "Print",ExpressionUUID->"de07e730-afad-46e2-a0fb-0c50b6e5f937"],
Cell[326067, 8951, 773, 19, 36, "Print",ExpressionUUID->"8f78d0c1-0702-4386-9b2b-09def8e8148d"],
Cell[326843, 8972, 831, 20, 36, "Print",ExpressionUUID->"5c9c44dd-e1d1-418c-a50a-f8430f0b958c"],
Cell[327677, 8994, 857, 21, 36, "Print",ExpressionUUID->"9d835f4a-16e5-4f55-b240-3e2bd6d6563c"],
Cell[328537, 9017, 775, 19, 36, "Print",ExpressionUUID->"0f66ef6e-b5a2-4c19-9861-97c389092e29"],
Cell[329315, 9038, 829, 20, 36, "Print",ExpressionUUID->"7e32c656-c1c0-4447-b06d-f327883ae173"],
Cell[330147, 9060, 854, 21, 36, "Print",ExpressionUUID->"e28230c2-808a-4fc4-a4ad-15b9206ca63a"],
Cell[331004, 9083, 775, 19, 36, "Print",ExpressionUUID->"8c39fa2b-f338-44b6-b946-f6d59470ec60"]
}, Open  ]],
Cell[331794, 9105, 175, 2, 52, "Output",ExpressionUUID->"82176208-0c38-4cf0-a907-235036a7a73b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332006, 9112, 670, 18, 46, "Input",ExpressionUUID->"6f55be85-9985-4b3e-aa0d-13c604f752c9"],
Cell[CellGroupData[{
Cell[332701, 9134, 883, 24, 36, "Print",ExpressionUUID->"3ee979d2-b0ff-421e-97e2-d5fbcf43f50e"],
Cell[333587, 9160, 941, 26, 36, "Print",ExpressionUUID->"bb91eeeb-7522-491c-abae-3997c1697f18"],
Cell[334531, 9188, 861, 24, 36, "Print",ExpressionUUID->"422748b9-bd22-4939-8097-f61a0b023529"],
Cell[335395, 9214, 857, 23, 36, "Print",ExpressionUUID->"877c965b-ab36-4c2c-b1d2-8fae590e395d"],
Cell[336255, 9239, 844, 22, 36, "Print",ExpressionUUID->"48ead604-aeed-4558-95b8-c62791b0bcab"],
Cell[337102, 9263, 859, 24, 36, "Print",ExpressionUUID->"ffabc14c-34ff-4a6c-b046-3e8cb6806352"],
Cell[337964, 9289, 835, 23, 36, "Print",ExpressionUUID->"a28613a0-57e9-4938-ad1c-706e46a058be"],
Cell[338802, 9314, 911, 25, 36, "Print",ExpressionUUID->"e7cfd181-f87f-4e8c-aac7-e51053741a6b"],
Cell[339716, 9341, 857, 23, 36, "Print",ExpressionUUID->"d4da680d-cbc5-42d7-9e50-8256c5bb8b72"],
Cell[340576, 9366, 860, 24, 36, "Print",ExpressionUUID->"7322b0f6-a47a-4739-b427-f63f4e22ea5c"],
Cell[341439, 9392, 884, 24, 36, "Print",ExpressionUUID->"3e615de5-af6e-42d1-b5cb-ccd096faad69"],
Cell[342326, 9418, 835, 22, 36, "Print",ExpressionUUID->"dc06b623-c2ac-4313-96ff-8a231c89c948"],
Cell[343164, 9442, 858, 23, 36, "Print",ExpressionUUID->"cdbad99c-05af-46ab-aa12-837e11a33706"],
Cell[344025, 9467, 906, 25, 36, "Print",ExpressionUUID->"10a47a18-e988-4154-afab-d07c4fa577a9"],
Cell[344934, 9494, 845, 22, 36, "Print",ExpressionUUID->"08d8a05a-9b7f-4c25-8224-7e7e0e470592"],
Cell[345782, 9518, 871, 23, 36, "Print",ExpressionUUID->"cbf32108-3468-4cd4-b2a8-282786761b84"],
Cell[346656, 9543, 834, 22, 36, "Print",ExpressionUUID->"c7e6b9ee-7cba-48d6-9ca8-5bb5f249bf5c"],
Cell[347493, 9567, 940, 25, 36, "Print",ExpressionUUID->"7d20b3a9-2b59-4e8e-b225-a82768aa564c"],
Cell[348436, 9594, 917, 25, 36, "Print",ExpressionUUID->"bfadf22d-f519-4144-975a-42de27ee6571"],
Cell[349356, 9621, 802, 22, 36, "Print",ExpressionUUID->"7852fd5a-c9f5-4822-8b57-093e274c80ca"],
Cell[350161, 9645, 918, 25, 36, "Print",ExpressionUUID->"63b2ba98-c5b5-46d5-ab4c-b1ead8a14688"],
Cell[351082, 9672, 802, 22, 36, "Print",ExpressionUUID->"46e4a746-082d-418f-a73b-0cfaae363c9a"],
Cell[351887, 9696, 918, 25, 36, "Print",ExpressionUUID->"5c0f0c61-5d29-4714-9c82-69baeb1731e3"],
Cell[352808, 9723, 915, 25, 36, "Print",ExpressionUUID->"a8ad3693-17a4-40fa-84e0-c8eb18c17564"],
Cell[353726, 9750, 802, 22, 36, "Print",ExpressionUUID->"bba0c62f-c3a3-48e7-85c0-51528ab358cf"],
Cell[354531, 9774, 892, 24, 36, "Print",ExpressionUUID->"67ed5acf-2cc8-48bd-b4e4-9a8b8562ba86"],
Cell[355426, 9800, 918, 25, 36, "Print",ExpressionUUID->"fe6366d1-353c-465a-8f1f-a985779828de"],
Cell[356347, 9827, 862, 24, 36, "Print",ExpressionUUID->"00fae897-a520-4006-b46b-6c8dce63c928"],
Cell[357212, 9853, 802, 22, 36, "Print",ExpressionUUID->"ffd9ff2d-99e7-4393-98a7-e89006436119"],
Cell[358017, 9877, 932, 26, 36, "Print",ExpressionUUID->"b2602b67-97c9-4532-84e6-4a5ed509b8c1"],
Cell[358952, 9905, 858, 23, 36, "Print",ExpressionUUID->"4e68b7d7-0b1a-417e-97f0-be5ca887944c"],
Cell[359813, 9930, 817, 22, 36, "Print",ExpressionUUID->"7601c146-9f0e-4e97-b417-aa6c763c25f9"],
Cell[360633, 9954, 883, 24, 36, "Print",ExpressionUUID->"be70af54-3580-47c7-b9f5-c5a445334bc0"],
Cell[361519, 9980, 802, 22, 36, "Print",ExpressionUUID->"ce101ca0-40b2-4bb9-83dc-378620242813"],
Cell[362324, 10004, 884, 24, 36, "Print",ExpressionUUID->"f9992d1d-ea1a-4001-89f4-ad0ac19771a8"],
Cell[363211, 10030, 868, 23, 36, "Print",ExpressionUUID->"d253ba22-5c0a-4a41-8544-f671f6535814"],
Cell[364082, 10055, 820, 22, 36, "Print",ExpressionUUID->"74564d0b-e4cd-4951-b4d0-eeac658b8629"],
Cell[364905, 10079, 918, 25, 36, "Print",ExpressionUUID->"f1421de9-6c57-4c40-a89a-e88cb6484500"],
Cell[365826, 10106, 830, 23, 36, "Print",ExpressionUUID->"872228fd-586d-4ce2-96af-121276e9ed27"],
Cell[366659, 10131, 821, 22, 36, "Print",ExpressionUUID->"5b1bb16e-e92e-4cea-829a-f24f00f6232f"],
Cell[367483, 10155, 943, 26, 36, "Print",ExpressionUUID->"0c951fd2-7cad-406c-b9d8-85779c4d7a4a"],
Cell[368429, 10183, 918, 25, 36, "Print",ExpressionUUID->"0540bafc-7ae0-4618-9fae-689f06b47533"],
Cell[369350, 10210, 910, 25, 36, "Print",ExpressionUUID->"5f4e070e-fd04-408e-b140-3139cb35e0f4"],
Cell[370263, 10237, 837, 22, 36, "Print",ExpressionUUID->"6e9a4fb7-33e6-40f0-8ce7-6b524f4075f8"],
Cell[371103, 10261, 997, 27, 36, "Print",ExpressionUUID->"5eb71fb4-e355-4284-8e35-65b7fd0ae7e1"],
Cell[372103, 10290, 860, 23, 36, "Print",ExpressionUUID->"4fb3c9f0-bcac-4aa2-80af-d492ddcf5b3c"],
Cell[372966, 10315, 852, 22, 36, "Print",ExpressionUUID->"9b05f24e-9c7c-4839-9a73-3ab6a4210b27"],
Cell[373821, 10339, 802, 22, 36, "Print",ExpressionUUID->"3a801e10-d28a-4e32-be4c-2e63c4b524ba"],
Cell[374626, 10363, 920, 25, 36, "Print",ExpressionUUID->"7bb84844-9d38-4412-b0fb-b6441766eeb9"],
Cell[375549, 10390, 869, 23, 36, "Print",ExpressionUUID->"41bc3b0f-35fa-4174-bd35-d4b8372b9ef9"],
Cell[376421, 10415, 820, 22, 36, "Print",ExpressionUUID->"ba5c209c-5582-4ede-afb3-c15902a06a17"],
Cell[377244, 10439, 818, 22, 36, "Print",ExpressionUUID->"0430cdf2-9720-4bd4-bf0a-7954ec1ccf3e"],
Cell[378065, 10463, 802, 22, 36, "Print",ExpressionUUID->"074582e5-bc27-4a0e-a63b-3e83752b3c31"],
Cell[378870, 10487, 934, 26, 36, "Print",ExpressionUUID->"178e818f-0310-44d1-9465-8632675941a5"],
Cell[379807, 10515, 860, 23, 36, "Print",ExpressionUUID->"6ea6bef6-8dd2-4900-a4ee-4a617da78bac"],
Cell[380670, 10540, 820, 22, 36, "Print",ExpressionUUID->"13c72b5b-ce02-43e9-9c5e-f43ea5dc74fb"],
Cell[381493, 10564, 888, 25, 36, "Print",ExpressionUUID->"e4d47118-9b6d-4918-9a68-a2667a107fa0"],
Cell[382384, 10591, 886, 24, 36, "Print",ExpressionUUID->"c377b9c2-80ee-43d5-aff0-42ae26b86383"],
Cell[383273, 10617, 839, 22, 36, "Print",ExpressionUUID->"1b59cc4c-ff2f-496c-ae5d-e36848394d79"],
Cell[384115, 10641, 962, 27, 36, "Print",ExpressionUUID->"8d66e86a-1905-4b6d-8bcf-ab73741ded0e"],
Cell[385080, 10670, 862, 24, 36, "Print",ExpressionUUID->"fda10886-9dc5-4dd7-8db6-57710adaa417"],
Cell[385945, 10696, 849, 22, 36, "Print",ExpressionUUID->"74e0a29f-fe35-435d-9811-30e802cde577"],
Cell[386797, 10720, 899, 24, 36, "Print",ExpressionUUID->"2819612a-204a-4fab-908a-b6493dc88f37"],
Cell[387699, 10746, 914, 25, 36, "Print",ExpressionUUID->"6744c9ef-aa1d-4837-9d6f-304b35b25fe0"],
Cell[388616, 10773, 893, 24, 36, "Print",ExpressionUUID->"018ca407-8e6a-4ebe-a172-2c76935ff3b0"],
Cell[389512, 10799, 916, 25, 36, "Print",ExpressionUUID->"a117f554-a6e2-4043-8f56-88b6ef6e1f7e"],
Cell[390431, 10826, 996, 27, 36, "Print",ExpressionUUID->"2dff78f2-618b-4f00-9118-60a7b951f8cd"],
Cell[391430, 10855, 931, 25, 36, "Print",ExpressionUUID->"89cfe9bc-0e91-4d15-bcb6-b6445ca57cd6"],
Cell[392364, 10882, 919, 25, 36, "Print",ExpressionUUID->"e26a934e-5191-413a-a46d-f11d6def40ce"],
Cell[393286, 10909, 870, 23, 36, "Print",ExpressionUUID->"f45df1cd-0c7e-40c0-a3ae-a4339e7a837c"],
Cell[394159, 10934, 914, 25, 36, "Print",ExpressionUUID->"6922a69f-9b8a-48eb-b6c2-6db95e3de014"],
Cell[395076, 10961, 888, 24, 36, "Print",ExpressionUUID->"87921947-9205-40e1-adc2-ceb4d733bd1d"],
Cell[395967, 10987, 892, 23, 36, "Print",ExpressionUUID->"0bd61782-ed21-489a-a5d5-a018021664be"],
Cell[396862, 11012, 885, 24, 36, "Print",ExpressionUUID->"47935f53-88ee-4495-9c2b-df99e232c06e"],
Cell[397750, 11038, 830, 23, 36, "Print",ExpressionUUID->"50b713b5-c6bc-445a-a7cf-ffe9a3178862"],
Cell[398583, 11063, 804, 22, 36, "Print",ExpressionUUID->"38ee4d79-221d-45d8-90dd-8958612c8180"],
Cell[399390, 11087, 820, 22, 36, "Print",ExpressionUUID->"5e25feed-2200-4142-92b4-75fdeeba38f6"],
Cell[400213, 11111, 822, 22, 36, "Print",ExpressionUUID->"7ebbdbbd-e8f8-426b-a17b-383a8a05a643"],
Cell[401038, 11135, 914, 25, 36, "Print",ExpressionUUID->"25e70b7b-c6a3-4559-9b0b-ed2fa6f657d8"],
Cell[401955, 11162, 830, 23, 36, "Print",ExpressionUUID->"cc4343b5-27f1-4a9b-9e9d-4f9b5ce8b00b"],
Cell[402788, 11187, 804, 22, 36, "Print",ExpressionUUID->"d1ccab2a-6cee-432b-a2bf-7084b1442fbc"],
Cell[403595, 11211, 873, 23, 36, "Print",ExpressionUUID->"f9595393-e3eb-42a0-911e-c53d761c5af6"],
Cell[404471, 11236, 978, 26, 36, "Print",ExpressionUUID->"3f3b378e-9c46-4431-aabb-66c3d49a1312"],
Cell[405452, 11264, 806, 22, 36, "Print",ExpressionUUID->"ae8040eb-e4fd-4542-af37-746938090a97"],
Cell[406261, 11288, 943, 26, 36, "Print",ExpressionUUID->"408dc679-09cb-4085-b512-92e5276d79b9"],
Cell[407207, 11316, 830, 23, 36, "Print",ExpressionUUID->"70ce43a1-6d30-4ab9-ae63-ba198f0cad46"],
Cell[408040, 11341, 878, 24, 36, "Print",ExpressionUUID->"d19e9656-d134-4bea-ad7b-99654c287682"],
Cell[408921, 11367, 928, 24, 36, "Print",ExpressionUUID->"a277568b-8647-4d24-b571-d077ca66aca6"],
Cell[409852, 11393, 944, 26, 36, "Print",ExpressionUUID->"f31b7c5a-f688-4e1b-bdd6-0dfab4aed4b6"],
Cell[410799, 11421, 918, 25, 36, "Print",ExpressionUUID->"f08c2b1c-a778-430e-94d9-a102c76f70bf"],
Cell[411720, 11448, 830, 23, 36, "Print",ExpressionUUID->"3d7384c3-a390-4d27-ba38-63391358a607"],
Cell[412553, 11473, 871, 23, 36, "Print",ExpressionUUID->"a57679dd-6a99-4723-9509-bb54f464a4a6"],
Cell[413427, 11498, 804, 22, 36, "Print",ExpressionUUID->"a4e0e4a1-e052-4d14-ad86-2fbd4c5ecc28"],
Cell[414234, 11522, 884, 24, 36, "Print",ExpressionUUID->"55b1316d-9c61-4705-9f4f-128b4bef466e"],
Cell[415121, 11548, 860, 23, 36, "Print",ExpressionUUID->"db9d04f3-a04d-4c1e-9943-5047000de58d"],
Cell[415984, 11573, 863, 23, 36, "Print",ExpressionUUID->"d6f57c25-be7d-41af-b51e-ae6bd34c5ae5"],
Cell[416850, 11598, 862, 23, 36, "Print",ExpressionUUID->"b9d5e179-a759-4b5a-a8c6-896fb0f5104d"],
Cell[417715, 11623, 912, 25, 36, "Print",ExpressionUUID->"ce85f741-db06-466f-9ed9-e407dd446dda"],
Cell[418630, 11650, 860, 23, 36, "Print",ExpressionUUID->"6dd28ce5-6046-4d9d-a7b6-95916bf98c84"],
Cell[419493, 11675, 820, 22, 36, "Print",ExpressionUUID->"03d52f3c-0e39-4b5c-ace4-bac5044154cd"],
Cell[420316, 11699, 804, 22, 36, "Print",ExpressionUUID->"1479e316-5567-4fff-ab2c-8d09eed841c7"],
Cell[421123, 11723, 846, 23, 36, "Print",ExpressionUUID->"a8b7139d-8ec7-4cdb-b37b-090b21df1845"],
Cell[421972, 11748, 837, 22, 36, "Print",ExpressionUUID->"f06476c9-25a5-4ad8-ab25-8ae4c620a149"],
Cell[422812, 11772, 886, 25, 36, "Print",ExpressionUUID->"9e673568-8668-4b80-bf09-c34549214f43"],
Cell[423701, 11799, 806, 22, 36, "Print",ExpressionUUID->"d6669b9a-7af4-4e28-9632-dda294e091fb"],
Cell[424510, 11823, 886, 24, 36, "Print",ExpressionUUID->"64428e37-35de-4b50-84e3-4045645bdcf2"],
Cell[425399, 11849, 806, 22, 36, "Print",ExpressionUUID->"385ae97c-83c3-4cdb-84f3-c78f6903c65c"],
Cell[426208, 11873, 891, 23, 36, "Print",ExpressionUUID->"55a341ba-e309-4f72-a121-b86fda050ede"],
Cell[427102, 11898, 804, 22, 36, "Print",ExpressionUUID->"07be2dd8-4698-4f82-b6b8-62139d40efdb"],
Cell[427909, 11922, 804, 22, 36, "Print",ExpressionUUID->"9fe1a30c-04f0-4d42-934e-2c15b5c76424"]
}, Open  ]],
Cell[428728, 11947, 268, 4, 52, "Output",ExpressionUUID->"0d263585-f824-4b9c-b3bd-6c0fe51d0117"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[429045, 11957, 393, 7, 81, "Subsection",ExpressionUUID->"fa52ac3f-f87a-44d2-9226-6ae228f522ca"],
Cell[429441, 11966, 435, 8, 88, "Text",ExpressionUUID->"0c31e6fd-67d3-44da-a862-62e3efecbe26"],
Cell[CellGroupData[{
Cell[429901, 11978, 629, 11, 46, "Input",ExpressionUUID->"d7a354a4-751e-46bc-88da-6df2a28d6b48"],
Cell[430533, 11991, 1642, 41, 84, "Output",ExpressionUUID->"9328c240-0305-41b5-9427-ea99ea216c72"]
}, Open  ]],
Cell[432190, 12035, 372, 8, 53, "Text",ExpressionUUID->"05519fe6-2174-4082-8d2d-282566ec1cad"],
Cell[CellGroupData[{
Cell[432587, 12047, 2503, 70, 140, "Input",ExpressionUUID->"cb59b0d4-c954-4780-9461-c00b3a9cb6d7"],
Cell[435093, 12119, 2989, 84, 146, "Output",ExpressionUUID->"eef2dddc-ebda-44b2-bf07-3dde33a8bdf4"]
}, Open  ]],
Cell[438097, 12206, 1644, 37, 78, "Input",ExpressionUUID->"e4edcb19-0f4f-4f7b-922f-899a927007ef"],
Cell[439744, 12245, 343, 7, 53, "Text",ExpressionUUID->"76ebb292-ed30-4cab-907d-3a287d39127a"],
Cell[440090, 12254, 2465, 52, 140, "Input",ExpressionUUID->"6593ed82-6c9a-4572-bb7b-7a8cd0104e0a"],
Cell[442558, 12308, 198, 3, 53, "Text",ExpressionUUID->"f199f7ab-dd53-49cd-8d51-9242b04bbd89"],
Cell[442759, 12313, 2321, 48, 140, "Input",ExpressionUUID->"23265758-7fd0-4df3-9cf8-057144fb4161"],
Cell[445083, 12363, 187, 3, 53, "Text",ExpressionUUID->"f77e574c-98fe-4349-ae10-2959ebc70052"],
Cell[CellGroupData[{
Cell[445295, 12370, 792, 12, 46, "Input",ExpressionUUID->"ff60a04a-4897-4264-aaee-4c5f7f9eaeff"],
Cell[446090, 12384, 869, 12, 52, "Output",ExpressionUUID->"b6b4bd63-f39a-4671-932f-d48bfcc69109"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[447008, 12402, 482, 9, 81, "Subsection",ExpressionUUID->"924b53a0-8ab4-4136-a3fe-dac597e8698b"],
Cell[CellGroupData[{
Cell[447515, 12415, 676, 12, 46, "Input",ExpressionUUID->"cd01c22e-7626-4280-b2c3-fc9feaae8735"],
Cell[448194, 12429, 1459, 34, 52, "Output",ExpressionUUID->"25e04426-89d0-49f2-acf7-4fdcba346a35"]
}, Open  ]],
Cell[449668, 12466, 416, 8, 53, "Text",ExpressionUUID->"57fc4bc3-6e58-47cd-b1b5-55b7462b65e8"],
Cell[CellGroupData[{
Cell[450109, 12478, 2194, 59, 109, "Input",ExpressionUUID->"b00a14cc-8835-4022-bed8-8aaf48ab3876"],
Cell[452306, 12539, 2683, 73, 115, "Output",ExpressionUUID->"6a0fb7ea-b551-48b8-8a06-48dc7aa8acd3"]
}, Open  ]],
Cell[455004, 12615, 1848, 42, 78, "Input",ExpressionUUID->"40356c1a-2a55-41f3-8502-4e53c7e92fe8"],
Cell[456855, 12659, 343, 7, 53, "Text",ExpressionUUID->"3cfe6284-e12f-4d26-92ed-228e0220576e"],
Cell[457201, 12668, 2521, 54, 140, "Input",ExpressionUUID->"7f3be0ce-7725-4059-aa65-61047babe98a"],
Cell[459725, 12724, 1047, 27, 78, "Input",ExpressionUUID->"8b37c3d2-9c61-472e-ac18-9acae8ee270d"],
Cell[460775, 12753, 489, 9, 88, "Text",ExpressionUUID->"3aae1386-2980-4331-89f3-e5a661c2380b"],
Cell[CellGroupData[{
Cell[461289, 12766, 928, 21, 78, "Input",ExpressionUUID->"91440b0e-b70f-4ce0-b0c7-6962b01067e7"],
Cell[462220, 12789, 304, 6, 52, "Output",ExpressionUUID->"cee22a3c-ce7b-49a0-beba-ee8fd541edfe"]
}, Open  ]],
Cell[462539, 12798, 198, 3, 53, "Text",ExpressionUUID->"5917d93e-348b-461d-8276-57f74d2eb522"],
Cell[462740, 12803, 2420, 50, 140, "Input",ExpressionUUID->"e365e2c8-c742-4407-82d6-cae06f2a4a8a"],
Cell[465163, 12855, 213, 3, 53, "Text",ExpressionUUID->"db2a56ca-cb48-4e0f-9e9d-8c5a351311fd"],
Cell[465379, 12860, 333, 7, 53, "Text",ExpressionUUID->"9e15101e-c5a8-4350-90a4-0a26e2fbcb35"],
Cell[CellGroupData[{
Cell[465737, 12871, 658, 18, 46, "Input",ExpressionUUID->"6f15df11-59a5-4a94-9cac-aa4368beb66f"],
Cell[466398, 12891, 10063, 224, 92, "Output",ExpressionUUID->"1e39abdb-55a7-4443-953e-60040da4f75d"]
}, Open  ]],
Cell[476476, 13118, 215, 5, 53, "Text",ExpressionUUID->"b3878f43-ecbd-4947-be10-02c099b7bdc1"],
Cell[CellGroupData[{
Cell[476716, 13127, 1137, 20, 46, "Input",ExpressionUUID->"2858ae88-3817-4034-bcbd-a7ce6d0ebbba"],
Cell[477856, 13149, 1093, 17, 52, "Output",ExpressionUUID->"5111a997-2b01-410b-8d1e-91f245bf32b9"]
}, Open  ]],
Cell[478964, 13169, 358, 7, 53, "Text",ExpressionUUID->"23916396-ddf1-45e6-bf66-fc451bc4115f"],
Cell[CellGroupData[{
Cell[479347, 13180, 537, 13, 46, "Input",ExpressionUUID->"cc158604-0a3b-4036-b3c0-dab32157910f"],
Cell[479887, 13195, 355, 7, 52, "Output",ExpressionUUID->"6f92deed-96ce-4a79-84b7-960450e5772c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> ancillary/loop4p.m <==

(*
Node representation of all graphs topologies are stored in loop4ptGraphSet.
Kinematic numerators of graphs are in kinematics[graph].
Color factors (in terms of f's and T's) of graphs are in color[graph]. 
*)

loop4ptGraphSet = {nodeGraph[{node[-e[ms[internal[2], m1]], 
     k[ms[2, m1]], l[1]], 
    node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
    node[k[ms[4, m2]], -l[2], e[ms[internal[3], m2]]], 
    node[-e[ms[internal[3], m2]], -l[1], k[ms[3, m2]]]}], 
  nodeGraph[{node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
    node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
    node[-l[2], -l[1], e[internal[3]]], 
    node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]]}], 
  nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
    node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
    node[-l[1], k[ms[1, m1]], l[ms[2, m1]]], 
    node[-l[ms[2, m1]], e[internal[3]], e[ms[internal[2], m1]]]}], 
  nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
    node[-l[2], -l[1], e[internal[3]]], 
    node[l[1], l[2], e[internal[2]]], 
    node[-e[internal[2]], k[ms[1, m1]], k[ms[2, m1]]]}], 
  nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
    node[-l[ms[2, m1]], e[internal[3]], e[ms[internal[2], m1]]], 
    node[l[ms[2, m1]], -e[ms[internal[2], m1]], l[1]], 
    node[-l[1], k[ms[2, m1]], k[ms[1, m1]]]}], 
  nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
    node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
    node[e[internal[3]], k[ms[1, m1]], l[ms[2, m1]]], 
    node[-l[ms[2, m1]], e[ms[internal[2], m1]], -l[1]]}]}

kinematics[nodeGraph[{node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
  node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
  node[k[ms[4, m2]], -l[2], e[ms[internal[3], m2]]], 
  node[-e[ms[internal[3], m2]], -l[1], k[ms[3, m2]]]}]] = (2*(8*ulp[k[ms[2, m1]], k[ms[3, m2]]]^2 + 
    ulp[k[ms[2, m1]], l[1]]*
     (-((-2 + dd + 8*a[5])*ulp[k[ms[2, m1]], l[1]]) - 
      4*ulp[k[ms[3, m2]], k[ms[3, m2]]]) + 
    (6 - 3*dd + 16*a[3] - 8*a[4] - 8*a[5])*
     ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], l[1]] - 
    2*(-2 + dd - 8*a[3] + 4*a[4] + 8*a[5])*
     ulp[k[ms[3, m2]], l[1]]^2 + 
    4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
     (ulp[k[ms[2, m1]], k[ms[3, m2]]] + (1 - 2*a[3])*
       ulp[k[ms[2, m1]], l[1]] + 2*a[3]*ulp[k[ms[3, m2]], 
        l[1]]) + 4*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
     ((1 - 2*a[4])*ulp[k[ms[2, m1]], l[1]] + 
      2*a[4]*ulp[k[ms[3, m2]], l[1]])) - 
  2*((-3 + 8*a[3])*ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
    (-4 + 8*a[4])*ulp[k[ms[2, m1]], k[ms[3, m2]]] - 
    (-1 + dd - 16*a[3] + 8*a[4])*ulp[k[ms[2, m1]], l[1]] + 
    2*(ulp[k[ms[3, m2]], k[ms[3, m2]]] - 
      4*a[5]*ulp[k[ms[3, m2]], l[1]]))*ulp[l[1], l[1]] + 
  (-1 + dd - 16*a[3] + 8*a[4])*ulp[l[1], l[1]]^2 + 
  2*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   (4*ulp[k[ms[2, m1]], k[ms[3, m2]]] - 
    4*(-1 + 2*a[3])*(ulp[k[ms[2, m1]], l[1]] - 
      ulp[k[ms[3, m2]], l[1]]) + (5 - 8*a[3])*
     ulp[l[1], l[1]]) + 2*ulp[k[ms[1, m1]], l[1]]*
   (4*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    (-2 + dd - 16*a[3] + 8*a[4] + 8*a[5])*
     (ulp[k[ms[2, m1]], l[1]] - ulp[k[ms[3, m2]], l[1]]) + 
    (-1 + dd - 16*a[3] + 8*a[4] + 8*a[5])*ulp[l[1], l[1]]))/16

color[nodeGraph[{node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
  node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
  node[k[ms[4, m2]], -l[2], e[ms[internal[3], m2]]], 
  node[-e[ms[internal[3], m2]], -l[1], k[ms[3, m2]]]}]] = TcolorString[l[1], {e[ms[internal[2], m1]], k[ms[2, m1]]}]*
 TcolorString[l[1], {k[ms[3, m2]], e[ms[internal[3], m2]]}]*
 TcolorString[l[2], {e[ms[internal[3], m2]], k[ms[4, m2]]}]*
 TcolorString[l[2], {k[ms[1, m1]], e[ms[internal[2], m1]]}]

kinematics[nodeGraph[{node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
  node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
  node[-l[2], -l[1], e[internal[3]]], 
  node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]]}]] = (4*ulp[k[ms[1, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[3, m2]]] + 4*(ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[1, m1]], k[ms[4, m2]]] - ulp[k[ms[1, m1]], 
     l[2]])*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
  4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[3, m2]]] + 8*ulp[k[ms[2, m1]], k[ms[3, m2]]]^2 - 
  4*ulp[k[ms[1, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[4, m2]]] - 4*(ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[1, m1]], k[ms[4, m2]]] - ulp[k[ms[1, m1]], 
     l[2]])*ulp[k[ms[2, m1]], k[ms[4, m2]]] - 
  4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[4, m2]]] - 8*ulp[k[ms[2, m1]], k[ms[4, m2]]]^2 - 
  4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   (ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[2]]) + 
  4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[2]]) - 
  4*(ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[2]])*
   ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
  4*(-1 + 2*a[3])*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[2]]) - 
  (-2 + dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[3, m2]]] + ulp[k[ms[1, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[1, m1]], l[2]])*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[2]]) + 
  8*a[3]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[2]]) + 
  8*a[4]*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[2]]) - 
  (-6 + 3*dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[2]])*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[2]]) - 
  2*(-2 + dd - 8*a[3] + 4*a[4] + 8*a[5])*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
      k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[2]])^2 + 
  4*(ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[2]])*
   ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
  4*(-1 + 2*a[3])*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[2]]) + 
  (-2 + dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[3, m2]]] + ulp[k[ms[1, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[1, m1]], l[2]])*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[2]]) - 
  8*a[3]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[2]]) - 
  8*a[4]*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[2]]) + 
  (-6 + 3*dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[2]])*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[2]]) + 
  2*(-2 + dd - 8*a[3] + 4*a[4] + 8*a[5])*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
      k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[2]])^2 - 
  4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[2]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[2]] + 
    ulp[l[2], l[2]]) + 4*(-1 + 2*a[4])*
   ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[2]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[2]] + 
    ulp[l[2], l[2]]) - 2*ulp[k[ms[3, m2]], k[ms[3, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[2]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[2]] + 
    ulp[l[2], l[2]]) + 
  8*a[5]*(ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    ulp[k[ms[3, m2]], k[ms[4, m2]]] - ulp[k[ms[3, m2]], 
     l[2]])*(ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[2]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[2]] + 
    ulp[l[2], l[2]]) + 2*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[2]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[2]] + 
    ulp[l[2], l[2]]) - 
  8*a[5]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[4, m2]], k[ms[4, m2]]] - ulp[k[ms[4, m2]], 
     l[2]])*(ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[2]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[2]] + 
    ulp[l[2], l[2]]))/8

color[nodeGraph[{node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
  node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
  node[-l[2], -l[1], e[internal[3]]], 
  node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]]}]] = fColor[l[2], l[1], e[internal[3]]]*
 TcolorString[e[internal[3]], {k[ms[3, m2]], k[ms[4, m2]]}]*
 TcolorString[l[1], {e[ms[internal[2], m1]], k[ms[2, m1]]}]*
 TcolorString[l[2], {k[ms[1, m1]], e[ms[internal[2], m1]]}]

kinematics[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
  node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
  node[-l[1], k[ms[1, m1]], l[ms[2, m1]]], 
  node[-l[ms[2, m1]], e[internal[3]], 
   e[ms[internal[2], m1]]]}]] = (-4*ulp[k[ms[1, m1]], k[ms[2, m1]]]^2 + 
  4*(ulp[k[ms[1, m1]], l[1]] - ulp[k[ms[2, m1]], l[1]])*
   ((1 + 2*a[1])*(ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
      2*ulp[k[ms[2, m1]], k[ms[3, m2]]]) + 
    a[2]*(ulp[k[ms[1, m1]], l[1]] + ulp[k[ms[2, m1]], l[1]] + 
      2*ulp[k[ms[3, m2]], l[1]])) - 
  ((1 + 4*a[2])*ulp[k[ms[1, m1]], l[1]] + 
    (5 + 8*a[1])*ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
    2*(5 + 8*a[1])*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    (1 + 4*a[2])*(ulp[k[ms[2, m1]], l[1]] + 
      2*ulp[k[ms[3, m2]], l[1]]))*ulp[l[1], l[1]] + 
  ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   (8*a[1]*ulp[k[ms[1, m1]], l[1]] - 
    4*ulp[k[ms[2, m1]], k[ms[2, m1]]] - 
    8*(ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
      (1 + a[1])*ulp[k[ms[2, m1]], l[1]] + 
      ulp[k[ms[3, m2]], l[1]]) - (5 + 8*a[1])*
     ulp[l[1], l[1]]))/8

color[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
  node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
  node[-l[1], k[ms[1, m1]], l[ms[2, m1]]], 
  node[-l[ms[2, m1]], e[internal[3]], 
   e[ms[internal[2], m1]]]}]] = TcolorString[e[internal[3]], {e[ms[internal[2], m1]], 
   l[ms[2, m1]]}]*TcolorString[e[internal[3]], 
  {k[ms[3, m2]], k[ms[4, m2]]}]*TcolorString[l[1], 
  {e[ms[internal[2], m1]], k[ms[2, m1]]}]*
 TcolorString[l[1], {k[ms[1, m1]], l[ms[2, m1]]}]

kinematics[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
  node[-l[2], -l[1], e[internal[3]]], 
  node[l[1], l[2], e[internal[2]]], node[-e[internal[2]], 
   k[ms[1, m1]], k[ms[2, m1]]]}]] = (8*ulp[k[ms[1, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[3, m2]]] + 4*(ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[1, m1]], k[ms[4, m2]]] - ulp[k[ms[1, m1]], 
     l[1]])*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
  4*ulp[k[ms[1, m1]], l[1]]*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
  8*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[3, m2]]] + 16*ulp[k[ms[2, m1]], k[ms[3, m2]]]^2 - 
  8*ulp[k[ms[1, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[4, m2]]] - 4*(ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[1, m1]], k[ms[4, m2]]] - ulp[k[ms[1, m1]], 
     l[1]])*ulp[k[ms[2, m1]], k[ms[4, m2]]] - 
  4*ulp[k[ms[1, m1]], l[1]]*ulp[k[ms[2, m1]], k[ms[4, m2]]] - 
  8*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[4, m2]]] - 16*ulp[k[ms[2, m1]], k[ms[4, m2]]]^2 - 
  4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   (ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[1]]) + 
  4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[1]]) + 
  4*(1 - 2*a[4])*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   ulp[k[ms[2, m1]], l[1]] + 4*(-1 + 2*a[4])*
   ulp[k[ms[2, m1]], k[ms[4, m2]]]*ulp[k[ms[2, m1]], l[1]] - 
  4*(ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[1]])*
   ulp[k[ms[3, m2]], k[ms[3, m2]]] - 
  4*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
  4*(-1 + 2*a[3])*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[1]]) - 
  (-2 + dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[3, m2]]] + ulp[k[ms[1, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[1, m1]], l[1]])*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[1]]) + 
  8*a[3]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[1]]) + 
  8*a[4]*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[1]]) - 
  (-6 + 3*dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[1]])*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[1]]) - 
  2*(-2 + dd - 8*a[3] + 4*a[4] + 8*a[5])*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
      k[ms[4, m2]]] - ulp[k[ms[3, m2]], l[1]])^2 + 
  4*(-1 + 2*a[3])*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[3, m2]], l[1]] - 
  (-2 + dd - 16*a[3] + 8*a[4] + 8*a[5])*
   ulp[k[ms[1, m1]], l[1]]*ulp[k[ms[3, m2]], l[1]] + 
  8*a[3]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   ulp[k[ms[3, m2]], l[1]] + 
  8*a[4]*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   ulp[k[ms[3, m2]], l[1]] + 
  (6 - 3*dd + 16*a[3] - 8*a[4] - 8*a[5])*
   ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[3, m2]], l[1]] - 
  2*(-2 + dd - 8*a[3] + 4*a[4] + 8*a[5])*
   ulp[k[ms[3, m2]], l[1]]^2 + 
  4*(ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[1]])*
   ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
  4*ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
  4*(-1 + 2*a[3])*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[1]]) + 
  (-2 + dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[3, m2]]] + ulp[k[ms[1, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[1, m1]], l[1]])*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[1]]) - 
  8*a[3]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[1]]) - 
  8*a[4]*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[1]]) + 
  (-6 + 3*dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] - ulp[k[ms[2, m1]], l[1]])*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[1]]) + 
  2*(-2 + dd - 8*a[3] + 4*a[4] + 8*a[5])*
   (ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
      k[ms[4, m2]]] - ulp[k[ms[4, m2]], l[1]])^2 + 
  4*(1 - 2*a[3])*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[4, m2]], l[1]] + 
  (-2 + dd - 16*a[3] + 8*a[4] + 8*a[5])*
   ulp[k[ms[1, m1]], l[1]]*ulp[k[ms[4, m2]], l[1]] - 
  8*a[3]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   ulp[k[ms[4, m2]], l[1]] - 
  8*a[4]*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   ulp[k[ms[4, m2]], l[1]] + 
  (-6 + 3*dd - 16*a[3] + 8*a[4] + 8*a[5])*
   ulp[k[ms[2, m1]], l[1]]*ulp[k[ms[4, m2]], l[1]] + 
  2*(-2 + dd - 8*a[3] + 4*a[4] + 8*a[5])*
   ulp[k[ms[4, m2]], l[1]]^2 + 4*(1 - 2*a[4])*
   ulp[k[ms[2, m1]], k[ms[3, m2]]]*ulp[l[1], l[1]] + 
  4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   ulp[l[1], l[1]] - 2*ulp[k[ms[3, m2]], k[ms[3, m2]]]*
   ulp[l[1], l[1]] + 8*a[5]*ulp[k[ms[3, m2]], l[1]]*
   ulp[l[1], l[1]] + 2*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
   ulp[l[1], l[1]] - 8*a[5]*ulp[k[ms[4, m2]], l[1]]*
   ulp[l[1], l[1]] - 4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], 
    k[ms[3, m2]]]*(ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) + 4*(-1 + 2*a[4])*
   ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) - 2*ulp[k[ms[3, m2]], k[ms[3, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) + 
  8*a[5]*(ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    ulp[k[ms[3, m2]], k[ms[4, m2]]] - ulp[k[ms[3, m2]], 
     l[1]])*(ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) + 2*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
   (ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) - 
  8*a[5]*(ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[4, m2]], k[ms[4, m2]]] - ulp[k[ms[4, m2]], 
     l[1]])*(ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    2*ulp[k[ms[3, m2]], k[ms[4, m2]]] - 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] - 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]))/8

color[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
  node[-l[2], -l[1], e[internal[3]]], 
  node[l[1], l[2], e[internal[2]]], node[-e[internal[2]], 
   k[ms[1, m1]], k[ms[2, m1]]]}]] = fColor[l[1], l[2], e[internal[2]]]*fColor[l[2], l[1], 
  e[internal[3]]]*TcolorString[e[internal[2]], 
  {k[ms[1, m1]], k[ms[2, m1]]}]*TcolorString[e[internal[3]], 
  {k[ms[3, m2]], k[ms[4, m2]]}]

kinematics[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
  node[-l[ms[2, m1]], e[internal[3]], 
   e[ms[internal[2], m1]]], node[l[ms[2, m1]], 
   -e[ms[internal[2], m1]], l[1]], node[-l[1], k[ms[2, m1]], 
   k[ms[1, m1]]]}]] = (-2*ulp[e[ms[internal[2], m1]], k[ms[1, m1]]]^2 + 
  2*ulp[e[ms[internal[2], m1]], k[ms[2, m1]]]^2 + 
  2*ulp[e[ms[internal[2], m1]], k[ms[3, m2]]]*
   ulp[k[ms[1, m1]], k[ms[1, m1]]] - 
  ulp[k[ms[1, m1]], k[ms[1, m1]]]^2 - 
  6*ulp[k[ms[1, m1]], k[ms[1, m1]]]*ulp[k[ms[1, m1]], 
    k[ms[2, m1]]] - 4*a[2]*ulp[k[ms[1, m1]], k[ms[1, m1]]]*
   ulp[k[ms[1, m1]], k[ms[2, m1]]] - 
  16*ulp[k[ms[1, m1]], k[ms[2, m1]]]^2 - 
  16*a[1]*ulp[k[ms[1, m1]], k[ms[2, m1]]]^2 - 
  8*a[2]*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
   ulp[k[ms[1, m1]], k[ms[3, m2]]] - 
  2*ulp[k[ms[1, m1]], k[ms[1, m1]]]*ulp[k[ms[1, m1]], 
    k[ms[3, m2]]] - 8*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[1, m1]], k[ms[3, m2]]] - 
  8*a[2]*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[1, m1]], k[ms[3, m2]]] - 
  ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
   ((1 + 4*a[2])*ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    2*((5 + 8*a[1])*ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
      ulp[k[ms[1, m1]], k[ms[3, m2]]])) - 
  9*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
   ulp[k[ms[2, m1]], k[ms[2, m1]]] - 
  16*a[1]*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
   ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
  4*a[2]*ulp[e[ms[internal[2], m1]], e[ms[internal[2], m1]]]*
   ulp[k[ms[2, m1]], k[ms[2, m1]]] - 
  2*ulp[e[ms[internal[2], m1]], k[ms[3, m2]]]*
   ulp[k[ms[2, m1]], k[ms[2, m1]]] - 
  ulp[k[ms[1, m1]], k[ms[1, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[2, m1]]] - 12*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[2, m1]], k[ms[2, m1]]] - 
  16*a[1]*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
  4*a[2]*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[2, m1]], k[ms[2, m1]]] - 
  2*((9 + 16*a[1] - 4*a[2])*ulp[e[ms[internal[2], m1]], 
      e[ms[internal[2], m1]]] + ulp[k[ms[1, m1]], 
     k[ms[1, m1]]] + 4*(3 + 4*a[1] - a[2])*
     ulp[k[ms[1, m1]], k[ms[2, m1]]])*ulp[k[ms[2, m1]], 
    k[ms[3, m2]]] + ulp[e[ms[internal[2], m1]], k[ms[2, m1]]]*
   (4*ulp[e[ms[internal[2], m1]], k[ms[3, m2]]] + 
    (1 + 4*a[2])*ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    8*(1 + 2*a[1])*ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    8*a[2]*ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    7*ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
    16*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    4*(4*a[1] - a[2])*(ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
      2*ulp[k[ms[2, m1]], k[ms[3, m2]]])) + 
  ulp[e[ms[internal[2], m1]], k[ms[1, m1]]]*
   (-4*ulp[e[ms[internal[2], m1]], k[ms[3, m2]]] + 
    (3 + 4*a[2])*ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    4*(3 + 4*a[1])*ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    (4 + 8*a[2])*ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    9*ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
    20*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    4*(4*a[1] - a[2])*(ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
      2*ulp[k[ms[2, m1]], k[ms[3, m2]]])))/8

color[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
  node[-l[ms[2, m1]], e[internal[3]], 
   e[ms[internal[2], m1]]], node[l[ms[2, m1]], 
   -e[ms[internal[2], m1]], l[1]], node[-l[1], k[ms[2, m1]], 
   k[ms[1, m1]]]}]] = TcolorString[e[internal[3]], {e[ms[internal[2], m1]], 
   l[ms[2, m1]]}]*TcolorString[e[internal[3]], 
  {k[ms[3, m2]], k[ms[4, m2]]}]*TcolorString[l[1], 
  {k[ms[2, m1]], k[ms[1, m1]]}]*TcolorString[l[1], 
  {l[ms[2, m1]], e[ms[internal[2], m1]]}]

kinematics[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
  node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
  node[e[internal[3]], k[ms[1, m1]], l[ms[2, m1]]], 
  node[-l[ms[2, m1]], e[ms[internal[2], m1]], -l[1]]}]] = (4*ulp[k[ms[1, m1]], k[ms[2, m1]]]^2 - 
  8*a[1]*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[1, m1]], l[1]] - 
  4*a[2]*ulp[k[ms[1, m1]], l[1]]^2 + 
  4*ulp[k[ms[1, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[2, m1]]] - 4*(1 + 2*a[1])*ulp[k[ms[1, m1]], l[1]]*
   ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
  12*ulp[k[ms[1, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[3, m2]]] - 8*(1 + 2*a[1])*ulp[k[ms[1, m1]], l[1]]*
   ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
  4*(ulp[k[ms[1, m1]], k[ms[1, m1]]] + ulp[k[ms[1, m1]], 
     k[ms[2, m1]]] + ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[1, m1]], k[ms[4, m2]]] + ulp[k[ms[1, m1]], 
     l[1]])*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
  4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[3, m2]]] + 8*ulp[k[ms[2, m1]], k[ms[3, m2]]]^2 - 
  4*ulp[k[ms[1, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], 
    k[ms[4, m2]]] - 4*(ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    ulp[k[ms[1, m1]], k[ms[2, m1]]] + ulp[k[ms[1, m1]], 
     k[ms[3, m2]]] + ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    ulp[k[ms[1, m1]], l[1]])*ulp[k[ms[2, m1]], 
    k[ms[4, m2]]] - 4*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   ulp[k[ms[2, m1]], k[ms[4, m2]]] - 
  8*ulp[k[ms[2, m1]], k[ms[4, m2]]]^2 + 
  8*(1 + a[1])*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[2, m1]], l[1]] + 4*(1 + 2*a[1])*
   ulp[k[ms[2, m1]], k[ms[2, m1]]]*ulp[k[ms[2, m1]], l[1]] + 
  8*(1 + 2*a[1])*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   ulp[k[ms[2, m1]], l[1]] + 
  4*a[2]*ulp[k[ms[2, m1]], l[1]]^2 - 
  4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   (ulp[k[ms[1, m1]], k[ms[2, m1]]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[2, m1]], 
     l[1]]) + 4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[1, m1]], k[ms[2, m1]]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[2, m1]], 
     l[1]]) - 4*(ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    ulp[k[ms[2, m1]], k[ms[2, m1]]] + ulp[k[ms[2, m1]], 
     k[ms[3, m2]]] + ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    ulp[k[ms[2, m1]], l[1]])*ulp[k[ms[3, m2]], 
    k[ms[3, m2]]] + 8*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[k[ms[3, m2]], l[1]] - 8*a[2]*ulp[k[ms[1, m1]], l[1]]*
   ulp[k[ms[3, m2]], l[1]] + 8*a[2]*ulp[k[ms[2, m1]], l[1]]*
   ulp[k[ms[3, m2]], l[1]] + 4*(-1 + 2*a[3])*
   ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[1, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[3, m2]]] + ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], 
     l[1]]) - (-2 + dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[1, m1]]] + ulp[k[ms[1, m1]], 
     k[ms[2, m1]]] + ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[1, m1]], k[ms[4, m2]]] + ulp[k[ms[1, m1]], 
     l[1]])*(ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[3, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[3, m2]], l[1]]) + 
  8*a[3]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[1, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[3, m2]]] + ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], 
     l[1]]) + 8*a[4]*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   (ulp[k[ms[1, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[3, m2]]] + ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], 
     l[1]]) - (-6 + 3*dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[2, m1]]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[2, m1]], 
     l[1]])*(ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[3, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[3, m2]], l[1]]) - 
  2*(-2 + dd - 8*a[3] + 4*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[3, m2]]] + ulp[k[ms[2, m1]], 
      k[ms[3, m2]]] + ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
     ulp[k[ms[3, m2]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], 
      l[1]])^2 + 4*(ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    ulp[k[ms[2, m1]], k[ms[2, m1]]] + ulp[k[ms[2, m1]], 
     k[ms[3, m2]]] + ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    ulp[k[ms[2, m1]], l[1]])*ulp[k[ms[4, m2]], 
    k[ms[4, m2]]] - 4*(-1 + 2*a[3])*ulp[k[ms[1, m1]], 
    k[ms[2, m1]]]*(ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[4, m2]], l[1]]) + 
  (-2 + dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[1, m1]]] + ulp[k[ms[1, m1]], 
     k[ms[2, m1]]] + ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[1, m1]], k[ms[4, m2]]] + ulp[k[ms[1, m1]], 
     l[1]])*(ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[4, m2]], l[1]]) - 
  8*a[3]*ulp[k[ms[2, m1]], k[ms[2, m1]]]*
   (ulp[k[ms[1, m1]], k[ms[4, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     l[1]]) - 8*a[4]*ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[1, m1]], k[ms[4, m2]]] + ulp[k[ms[2, m1]], 
     k[ms[4, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
     l[1]]) + (-6 + 3*dd - 16*a[3] + 8*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[2, m1]]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[2, m1]], 
     l[1]])*(ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[4, m2]], l[1]]) + 
  2*(-2 + dd - 8*a[3] + 4*a[4] + 8*a[5])*
   (ulp[k[ms[1, m1]], k[ms[4, m2]]] + ulp[k[ms[2, m1]], 
      k[ms[4, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
     ulp[k[ms[4, m2]], k[ms[4, m2]]] + ulp[k[ms[4, m2]], 
      l[1]])^2 + (5 + 8*a[1])*ulp[k[ms[1, m1]], k[ms[2, m1]]]*
   ulp[l[1], l[1]] + (1 + 4*a[2])*ulp[k[ms[1, m1]], l[1]]*
   ulp[l[1], l[1]] + (5 + 8*a[1])*ulp[k[ms[2, m1]], 
    k[ms[2, m1]]]*ulp[l[1], l[1]] + 
  2*(5 + 8*a[1])*ulp[k[ms[2, m1]], k[ms[3, m2]]]*
   ulp[l[1], l[1]] + (1 + 4*a[2])*ulp[k[ms[2, m1]], l[1]]*
   ulp[l[1], l[1]] + 2*(1 + 4*a[2])*ulp[k[ms[3, m2]], l[1]]*
   ulp[l[1], l[1]] - 4*(-1 + 2*a[4])*ulp[k[ms[2, m1]], 
    k[ms[3, m2]]]*(ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[1, m1]], l[1]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + 2*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], 
     k[ms[3, m2]]] + 2*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] + 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) + 4*(-1 + 2*a[4])*
   ulp[k[ms[2, m1]], k[ms[4, m2]]]*
   (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[1, m1]], l[1]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + 2*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], 
     k[ms[3, m2]]] + 2*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] + 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) - 2*ulp[k[ms[3, m2]], k[ms[3, m2]]]*
   (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[1, m1]], l[1]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + 2*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], 
     k[ms[3, m2]]] + 2*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] + 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) + 
  8*a[5]*(ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[3, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[3, m2]]] + ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[3, m2]], l[1]])*
   (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[1, m1]], l[1]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + 2*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], 
     k[ms[3, m2]]] + 2*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] + 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) + 2*ulp[k[ms[4, m2]], k[ms[4, m2]]]*
   (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[1, m1]], l[1]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + 2*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], 
     k[ms[3, m2]]] + 2*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] + 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]) - 
  8*a[5]*(ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    ulp[k[ms[2, m1]], k[ms[4, m2]]] + ulp[k[ms[3, m2]], 
     k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[4, m2]], l[1]])*
   (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
    2*ulp[k[ms[1, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[1, m1]], l[1]] + ulp[k[ms[2, m1]], 
     k[ms[2, m1]]] + 2*ulp[k[ms[2, m1]], k[ms[3, m2]]] + 
    2*ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
    2*ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[3, m2]], 
     k[ms[3, m2]]] + 2*ulp[k[ms[3, m2]], k[ms[4, m2]]] + 
    2*ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], 
     k[ms[4, m2]]] + 2*ulp[k[ms[4, m2]], l[1]] + 
    ulp[l[1], l[1]]))/8

color[nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
  node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
  node[e[internal[3]], k[ms[1, m1]], l[ms[2, m1]]], 
  node[-l[ms[2, m1]], e[ms[internal[2], m1]], -l[1]]}]] = TcolorString[e[internal[3]], {k[ms[1, m1]], l[ms[2, m1]]}]*
 TcolorString[e[internal[3]], {k[ms[3, m2]], k[ms[4, m2]]}]*
 TcolorString[l[1], {e[ms[internal[2], m1]], k[ms[2, m1]]}]*
 TcolorString[l[1], {l[ms[2, m1]], e[ms[internal[2], m1]]}] 





 


















==> ancillary/loop4pCK.m <==

(*
Jacobi-like relations between numerator functions are given in n4ptJacEqns in terms of numerators.
Isomorphisms of graphs are given in n4ptSymEqns in terms of numerators. 
*)

n4ptJacEqns={n[2][a, b, c, d, l] == 
  n[3][a, c, d, b, -a - b - l] + n[6][a, b, c, d, -a - b - l], 
 n[2][a, b, c, d, l] == -n[2][a, b, c, d, c + d - l] + 
   n[4][a, b, c, d, c + d - l], 
 n[2][a, b, c, d, l] == n[3][a, c, d, b, -l] - n[6][b, a, c, d, l], 
 n[2][a, b, c, d, l] == 
  n[1][a, b, c, d, c + d - l] - n[1][a, b, d, c, c + d - l], 
 n[6][a, b, c, d, l] == 
  n[2][a, b, c, d, c + d - l] - n[3][a, c, d, b, l], 
 n[3][a, c, d, b, l] == n[2][a, b, c, d, -l] + n[6][b, a, c, d, -l], 
 n[3][a, c, d, b, l] == -n[3][a, c, d, b, a - b - l] + 
   n[5][a, c, d, b, b + l], 
 n[3][a, c, d, b, l] == 
  n[2][a, b, c, d, c + d - l] - n[6][a, b, c, d, l], 
 n[4][a, b, c, d, l] == 
  n[2][c, d, a, b, -c - d + l] - n[2][d, c, a, b, -c - d + l], 
 n[4][a, b, c, d, l] == 
  n[2][a, b, c, d, c + d - l] + n[2][a, b, c, d, l], 
 n[1][a, b, c, d, l] == 
  n[1][a, b, d, c, c + d - l] + n[2][c, d, a, b, -l], 
 n[1][a, b, c, d, l] == 
  n[1][b, a, c, d, c + d - l] + n[2][a, b, c, d, c + d - l], 
 n[5][a, c, d, b, l] == 
  n[3][a, c, d, b, -b - c - d - l] + n[3][a, c, d, b, a + c + d + l]}

n4ptSymEqns={n[2][a, b, c, d, l] == -n[2][a, b, d, c, l], 
 n[2][a, b, c, d, l] == -n[2][b, a, c, d, c + d - l], 
 n[2][a, b, c, d, l] == n[2][b, a, d, c, c + d - l], 
 n[6][a, b, c, d, l] == -n[6][a, b, d, c, l], 
 n[3][a, c, d, b, l] == -n[3][a, d, c, b, l], 
 n[3][a, c, d, b, l] == -n[3][b, c, d, a, -l], 
 n[3][a, c, d, b, l] == n[3][b, d, c, a, -l], 
 n[4][a, b, c, d, l] == -n[4][a, b, d, c, l], 
 n[4][a, b, c, d, l] == -n[4][b, a, c, d, l], 
 n[4][a, b, c, d, l] == n[4][b, a, d, c, l], 
 n[4][a, b, c, d, l] == n[4][c, d, a, b, -l], 
 n[4][a, b, c, d, l] == -n[4][c, d, b, a, -l], 
 n[4][a, b, c, d, l] == -n[4][d, c, a, b, -l], 
 n[4][a, b, c, d, l] == n[4][d, c, b, a, -l], 
 n[1][a, b, c, d, l] == n[1][b, a, d, c, c + d - l], 
 n[1][a, b, c, d, l] == n[1][c, d, a, b, -c - d + l], 
 n[1][a, b, c, d, l] == n[1][d, c, b, a, -l], 
 n[5][a, c, d, b, l] == n[5][a, c, d, b, -c - d - l], 
 n[5][a, c, d, b, l] == -n[5][a, d, c, b, l], 
 n[5][a, c, d, b, l] == -n[5][a, d, c, b, -c - d - l], 
 n[5][a, c, d, b, l] == -n[5][b, c, d, a, l], 
 n[5][a, c, d, b, l] == -n[5][b, c, d, a, -c - d - l], 
 n[5][a, c, d, b, l] == n[5][b, d, c, a, l], 
 n[5][a, c, d, b, l] == n[5][b, d, c, a, -c - d - l]}


==> ancillary/loop4pCanonicalLabels.m <==
(* ::Package:: *)

(*
Canonical labelling of graphs as given in the numerator functions, e.g. n[1][a, b, c, d, l], are given in canonLabels[graph].
*)

canonLabels[
   nodeGraph[{node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
     node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
     node[-l[2], -l[1], e[internal[3]]], 
     node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]]}]] = {k[
    ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], k[ms[4, m2]], l[2]}
 
 canonLabels[
   nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
     node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
     node[e[internal[3]], k[ms[1, m1]], l[ms[2, m1]]], 
     node[-l[ms[2, m1]], e[ms[internal[2], m1]], -l[1]]}]] = {k[
    ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], k[ms[4, m2]], l[1]}

 canonLabels[
   nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
     node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
     node[-l[1], k[ms[1, m1]], l[ms[2, m1]]], 
     node[-l[ms[2, m1]], e[internal[3]], 
      e[ms[internal[2], m1]]]}]] = {k[ms[1, m1]], k[ms[3, m2]], 
   k[ms[4, m2]], k[ms[2, m1]], l[1]}

 canonLabels[
   nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
     node[-l[2], -l[1], e[internal[3]]], 
     node[l[1], l[2], e[internal[2]]], 
     node[-e[internal[2]], k[ms[1, m1]], k[ms[2, m1]]]}]] = {k[
    ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], k[ms[4, m2]], l[1]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[2], m1]], k[ms[2, m1]], l[1]], 
     node[l[2], k[ms[1, m1]], e[ms[internal[2], m1]]], 
     node[k[ms[4, m2]], -l[2], e[ms[internal[3], m2]]], 
     node[-e[ms[internal[3], m2]], -l[1], k[ms[3, m2]]]}]] = {k[
    ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], k[ms[4, m2]], l[1]}

 canonLabels[
   nodeGraph[{node[-e[internal[3]], k[ms[3, m2]], k[ms[4, m2]]], 
     node[-l[ms[2, m1]], e[internal[3]], e[ms[internal[2], m1]]], 
     node[l[ms[2, m1]], -e[ms[internal[2], m1]], l[1]], 
     node[-l[1], k[ms[2, m1]], k[ms[1, m1]]]}]] = {k[ms[1, m1]], 
   k[ms[3, m2]], k[ms[4, m2]], k[ms[2, m1]], e[ms[internal[2], m1]]}


==> ancillary/loop4pCuts.m <==


(* 
Cut labels are stored in fourPointOneLoopCutLabels list.
trees describing cut are in trees[cutLabel].
Graphs contributing to cut with appropriate labels signs, and propagators,
stored in graphs[cutLabel]
*)


fourPointOneLoopCutLabels={cut4pt1l[0, 0], cut4pt1l[m1, m1], cut4pt1l[m1, m2], cut4pt1l[m2, m2]}


trees[cut4pt1l[0,0]] = {Atree[k[ms[1, m1]], k[ms[2, m1]], l[1], l[2]], 
 Atree[-l[2], -l[1], k[ms[3, m2]], k[ms[4, m2]]]};

graphs[cut4pt1l[0,0]]= -(n[1][k[ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], k[ms[4, m2]], l[1]]/(
  4 ulp[k[ms[2, m1]], l[1]] ulp[k[ms[3, m2]], l[1]])) + 
 n[2][k[ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], k[ms[4, m2]], l[2]]/(
 4 ulp[k[ms[2, m1]], 
   l[1]] (ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]])) + 
 n[2][k[ms[4, m2]], k[ms[3, m2]], k[ms[1, m1]], k[ms[2, m1]], -l[2]]/(
 4 ulp[k[ms[3, m2]], 
   l[1]] (ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]])) + 
 n[4][k[ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], k[ms[4, m2]], l[1]]/(
 4 (ulp[k[ms[3, m2]], l[1]] + ulp[k[ms[4, m2]], l[1]])^2);

trees[cut4pt1l[m1, m2]] = {Atree[k[ms[1, m1]], l[ms[1, m1]], l[ms[2, m2]], k[ms[4, m2]]], 
 Atree[-l[ms[2, m2]], -l[ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]]]};

graphs[cut4pt1l[m1, m2]] = n[1][k[ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], k[ms[4, m2]], 
  k[ms[3, m2]] - 
   l[ms[2, m2]]]/(4 (ulp[k[ms[2, m1]], l[ms[1, m1]]] - 
     ulp[l[ms[1, m1]], l[ms[1, m1]]]) (ulp[k[ms[2, m1]], 
      l[ms[1, m1]]] + ulp[k[ms[3, m2]], l[ms[1, m1]]] + 
     ulp[k[ms[4, m2]], l[ms[1, m1]]] - 
     ulp[l[ms[1, m1]], l[ms[1, m1]]]));

trees[cut4pt1l[m1, m1]] = {Atree[k[ms[1, m1]], k[ms[2, m1]], l[ms[1, m1]], l[ms[2, m1]]], 
 Atree[-l[ms[2, m1]], -l[ms[1, m1]], k[ms[3, m2]], k[ms[4, m2]]]}

graphs[cut4pt1l[m1, m1]] = -(n[3][k[ms[1, m1]], k[ms[3, m2]], k[ms[4, m2]], 
     k[ms[2, m1]], -k[ms[2, m1]] - 
      l[ms[1, m1]]]/(4 (ulp[k[ms[3, m2]], l[ms[1, m1]]] + 
        ulp[k[ms[4, m2]], l[ms[1, m1]]]) (ulp[k[ms[2, m1]], 
         l[ms[1, m1]]] + ulp[l[ms[1, m1]], l[ms[1, m1]]]))) - 
 n[5][k[ms[1, m1]], k[ms[3, m2]], k[ms[4, m2]], 
  k[ms[2, m1]], -l[ms[1, m1]]]/(
 4 (ulp[k[ms[3, m2]], l[ms[1, m1]]] + 
    ulp[k[ms[4, m2]], l[ms[1, m1]]])^2);

trees[cut4pt1l[m2, m2]] = {Atree[k[ms[1, m1]], k[ms[2, m1]], l[ms[1, m2]], l[ms[2, m2]]], 
 Atree[-l[ms[2, m2]], -l[ms[1, m2]], k[ms[3, m2]], k[ms[4, m2]]]};

graphs[cut4pt1l[m2, m2]] = -(n[3][k[ms[4, m2]], k[ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], 
     k[ms[4, m2]] - 
      l[ms[2, m2]]]/(2 (ulp[k[ms[3, m2]], l[ms[1, m2]]] + 
        ulp[k[ms[4, m2]], 
         l[ms[1, m2]]]) (2 ulp[k[ms[3, m2]], l[ms[1, m2]]] - 
        ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
        ulp[l[ms[1, m2]], l[ms[1, m2]]]))) + 
 n[5][k[ms[4, m2]], k[ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], 
  l[ms[1, m2]]]/(
 4 (ulp[k[ms[3, m2]], l[ms[1, m2]]] + 
    ulp[k[ms[4, m2]], l[ms[1, m2]]])^2);



==> ancillary/loop5pCK.m <==

(*
Jacobi-like relations between numerator functions are given in n5ptJacEqns in terms of numerators.
Isomorphisms of graphs are given in n5ptSymEqns in terms of numerators. 
*)

n5ptJacEqns={n[7][a, d, e, b, c, l] == 
  n[2][a, d, e, b, c, -d - e + l] - n[2][a, d, e, c, b, -d - e + l], 
 n[7][a, d, e, b, c, l] == 
  n[7][a, e, d, b, c, d + e - l] + n[12][a, b, c, d, e, -d - e + l], 
 n[7][a, d, e, b, c, l] == 
  n[5][a, d, b, c, e, -d - e + l] + n[15][a, d, e, b, c, -d - e + l], 
 n[7][a, d, e, b, c, l] == 
  n[7][a, e, d, b, c, l] + n[16][a, b, c, d, e, -b - c - l], 
 n[7][a, d, e, b, c, l] == 
  n[6][a, e, b, c, d, l] + n[10][a, d, e, b, c, l], 
 n[2][a, d, e, b, c, l] == 
  n[1][a, e, b, c, d, a - l] + n[3][a, d, e, b, c, a - l], 
 n[2][a, d, e, b, c, l] == 
  n[1][a, c, d, e, b, -d - e - l] - n[3][a, c, b, e, d, l], 
 n[2][a, d, e, b, c, l] == 
  n[2][a, e, d, b, c, l] + n[7][a, c, b, d, e, -d - e - l], 
 n[2][a, d, e, b, c, l] == 
  n[2][a, d, e, c, b, l] + n[7][a, d, e, b, c, d + e + l], 
 n[12][a, b, c, d, e, l] == -n[12][a, b, c, d, e, -d - e - l] + 
   n[23][a, b, c, d, e, d + e + l], 
 n[12][a, b, c, d, e, l] == 
  n[13][a, b, c, e, d, d + e + l] + n[28][a, b, c, d, e, d + e + l], 
 n[12][a, b, c, d, e, l] == 
  n[9][a, b, c, d, e, l] - n[9][a, c, b, d, e, l], 
 n[12][a, b, c, d, e, l] == 
  n[13][a, b, c, e, d, l] - n[28][a, b, c, e, d, -l], 
 n[12][a, b, c, d, e, l] == 
  n[7][a, d, e, b, c, d + e + l] - n[7][a, e, d, b, c, -l], 
 n[15][a, d, e, b, c, l] == 
  n[14][a, e, b, c, d, a - l] + n[27][a, d, e, b, c, a - l], 
 n[15][a, d, e, b, c, l] == 
  n[14][a, e, b, c, d, -a - b - c - d - e - l] + 
   n[29][a, e, b, c, d, l], 
 n[15][a, d, e, b, c, 
   l] == -n[15][a, d, e, b, c, -b - c - d - e - l] + 
   n[31][a, d, e, b, c, l], 
 n[15][a, d, e, b, c, l] == -n[5][a, d, b, c, e, l] + 
   n[7][a, d, e, b, c, d + e + l], 
 n[5][a, d, b, c, e, l] == 
  n[4][a, b, c, e, d, a - l] + n[11][a, d, b, c, e, a - l], 
 n[5][a, d, b, c, e, l] == 
  n[4][a, b, c, d, e, a + b + c + d + e + l] + 
   n[11][a, e, b, c, d, l], 
 n[5][a, d, b, c, e, l] == 
  n[7][a, e, d, b, c, -b - c - l] - 
   n[15][a, e, d, b, c, -b - c - d - e - l], 
 n[5][a, d, b, c, e, l] == 
  n[7][a, d, e, b, c, d + e + l] - n[15][a, d, e, b, c, l], 
 n[16][a, b, c, d, e, l] == -n[7][a, b, c, d, e, b + c + l] + 
   n[7][a, c, b, d, e, b + c + l], 
 n[16][a, b, c, d, e, l] == -n[16][a, b, c, d, e, a - b - c - l] + 
   n[23][a, b, c, d, e, -b - c - l], 
 n[16][a, b, c, d, e, 
   l] == -n[16][a, b, c, d, e, -b - c - d - e - l] + 
   n[18][a, d, e, b, c, -b - c - d - e - l], 
 n[16][a, b, c, d, e, l] == -n[16][a, b, c, d, e, -b - c - l] - 
   n[23][a, d, e, b, c, b + c + l], 
 n[16][a, b, c, d, e, l] == 
  n[7][a, d, e, b, c, -b - c - l] - n[7][a, e, d, b, c, -b - c - l], 
 n[6][a, e, b, c, d, l] == 
  n[1][a, e, b, c, d, -b - c - l] - n[1][a, e, c, b, d, -b - c - l], 
 n[6][a, e, b, c, d, l] == 
  n[4][a, b, c, d, e, l] + n[14][a, d, b, c, e, l], 
 n[6][a, e, b, c, d, l] == 
  n[4][a, b, c, e, d, -b - c - l] + n[14][a, e, b, c, d, -b - c - l], 
 n[6][a, e, b, c, d, l] == 
  n[7][a, e, d, b, c, -b - c - l] - n[10][a, e, d, b, c, -b - c - l], 
 n[6][a, e, b, c, d, l] == 
  n[7][a, d, e, b, c, l] - n[10][a, d, e, b, c, l], 
 n[10][a, d, e, b, c, l] == 
  n[3][a, d, e, b, c, -b - c - l] - n[3][a, d, e, c, b, -b - c - l], 
 n[10][a, d, e, b, c, l] == 
  n[11][a, d, b, c, e, -l] + n[19][a, d, b, c, e, l], 
 n[10][a, d, e, b, c, l] == 
  n[11][a, d, b, c, e, -b - c - l] + n[27][a, d, e, b, c, -b - c - l],
  n[10][a, d, e, b, c, l] == -n[10][a, d, e, b, c, -b - c - l] + 
   n[26][a, d, e, b, c, -b - c - l], 
 n[10][a, d, e, b, c, l] == -n[6][a, e, b, c, d, l] + 
   n[7][a, d, e, b, c, l], 
 n[1][a, e, b, c, d, l] == 
  n[1][a, e, c, b, d, l] + n[6][a, e, b, c, d, -b - c - l], 
 n[1][a, e, b, c, d, l] == -n[2][a, e, d, c, b, -d - e + l] + 
   n[3][a, e, d, c, b, -b - c - l], 
 n[1][a, e, b, c, d, l] == 
  n[2][a, d, e, b, c, -b - c - d - e - l] - n[3][a, d, e, b, c, l], 
 n[3][a, d, e, b, c, l] == 
  n[3][a, d, e, c, b, l] + n[10][a, d, e, b, c, -b - c - l], 
 n[3][a, d, e, b, c, l] == 
  n[3][a, d, e, c, b, -b - c - l] + n[9][a, d, e, c, b, l], 
 n[3][a, d, e, b, c, l] == -n[1][a, e, b, c, d, l] + 
   n[2][a, d, e, b, c, -b - c - d - e - l], 
 n[23][a, b, c, d, e, l] == 
  n[16][a, b, c, d, e, a + d + e - l] + 
   n[16][a, b, c, d, e, -b - c - d - e + l], 
 n[23][a, b, c, d, e, l] == -n[26][a, b, c, d, e, -d - e + l] + 
   n[26][a, c, b, d, e, -d - e + l], 
 n[23][a, b, c, d, e, l] == 
  n[12][a, b, c, d, e, -l] + n[12][a, b, c, d, e, -d - e + l], 
 n[28][a, b, c, d, e, l] == 
  n[30][a, b, c, d, e, l] - n[30][a, c, b, d, e, l], 
 n[28][a, b, c, d, e, l] == 
  n[19][a, d, b, c, e, l] - n[29][a, d, b, c, e, -l], 
 n[28][a, b, c, d, e, l] == 
  n[12][a, b, c, d, e, -d - e + l] - n[13][a, b, c, e, d, l], 
 n[13][a, b, c, e, d, l] == 
  n[8][a, b, c, e, d, l] - n[8][a, c, b, e, d, l], 
 n[13][a, b, c, e, d, l] == -n[13][a, b, c, e, d, -d + e - l] + 
   n[21][a, b, c, e, d, -d - l], 
 n[13][a, b, c, e, d, l] == 
  n[12][a, b, c, d, e, l] + n[28][a, b, c, e, d, -l], 
 n[13][a, b, c, e, d, l] == 
  n[4][a, b, c, d, e, l] - n[4][a, b, c, e, d, -l], 
 n[13][a, b, c, e, d, l] == 
  n[12][a, b, c, d, e, -d - e + l] - n[28][a, b, c, d, e, l], 
 n[9][a, b, c, d, e, l] == 
  n[8][a, b, c, e, d, d + e + l] + n[30][a, b, c, d, e, d + e + l], 
 n[9][a, b, c, d, e, l] == 
  n[8][a, b, c, e, d, l] - n[30][a, b, c, e, d, -l], 
 n[9][a, b, c, d, e, l] == -n[3][a, b, c, d, e, -d - e - l] + 
   n[3][a, b, c, e, d, l], 
 n[9][a, b, c, d, e, l] == -n[9][a, b, c, d, e, -d - e - l] - 
   n[26][a, b, c, d, e, l], 
 n[9][a, b, c, d, e, l] == 
  n[9][a, c, b, d, e, l] + n[12][a, b, c, d, e, l], 
 n[14][a, e, b, c, d, l] == -n[4][a, b, c, e, d, l] + 
   n[6][a, e, b, c, d, -b - c - l], 
 n[14][a, e, b, c, d, 
   l] == -n[14][a, e, b, c, d, -b - c + d - e - l] + 
   n[32][a, e, b, c, d, -d + l], 
 n[14][a, e, b, c, d, l] == 
  n[15][a, d, e, b, c, -l] - n[29][a, e, b, c, d, -l], 
 n[14][a, e, b, c, d, l] == 
  n[15][a, d, e, b, c, -b - c - d - e - l] - n[27][a, d, e, b, c, l], 
 n[27][a, d, e, b, c, l] == 
  n[10][a, d, e, b, c, -b - c - l] - n[11][a, d, b, c, e, l], 
 n[27][a, d, e, b, c, l] == -n[14][a, e, b, c, d, l] + 
   n[15][a, d, e, b, c, -b - c - d - e - l], 
 n[29][a, e, b, c, d, l] == 
  n[19][a, e, b, c, d, -l] - n[28][a, b, c, e, d, -l], 
 n[29][a, e, b, c, d, l] == -n[14][a, e, b, c, d, -l] + 
   n[15][a, d, e, b, c, l], 
 n[31][a, d, e, b, c, l] == 
  n[18][a, d, e, b, c, l] + n[31][a, e, d, b, c, l], 
 n[31][a, d, e, b, c, l] == 
  n[15][a, d, e, b, c, -b - c - d - e - l] + n[15][a, d, e, b, c, l], 
 n[4][a, b, c, e, d, l] == 
  n[4][a, b, c, d, e, -l] - n[13][a, b, c, e, d, -l], 
 n[4][a, b, c, e, d, l] == 
  n[6][a, e, b, c, d, -b - c - l] - n[14][a, e, b, c, d, l], 
 n[4][a, b, c, e, d, l] == 
  n[4][a, b, c, d, e, -d + e + l] + n[17][a, e, d, b, c, -d + l], 
 n[4][a, b, c, e, d, l] == 
  n[5][a, d, b, c, e, -b - c - d - e - l] - n[11][a, d, b, c, e, l], 
 n[11][a, d, b, c, e, l] == 
  n[10][a, d, e, b, c, -l] - n[19][a, d, b, c, e, -l], 
 n[11][a, d, b, c, e, l] == 
  n[10][a, d, e, b, c, -b - c - l] - n[27][a, d, e, b, c, l], 
 n[11][a, d, b, c, e, l] == -n[11][a, d, b, c, e, -b - c - 2 e - l] + 
   n[24][a, d, e, b, c, -b - c - e - l], 
 n[11][a, d, b, c, e, l] == -n[4][a, b, c, e, d, l] + 
   n[5][a, d, b, c, e, -b - c - d - e - l], 
 n[18][a, d, e, b, c, l] == -n[31][a, b, c, d, e, l] + 
   n[31][a, c, b, d, e, l], 
 n[18][a, d, e, b, c, l] == 
  n[31][a, d, e, b, c, l] - n[31][a, e, d, b, c, l], 
 n[18][a, d, e, b, c, l] == 
  n[16][a, b, c, d, e, -b - c - d - e - l] + n[16][a, b, c, d, e, l], 
 n[19][a, d, b, c, e, l] == 
  n[28][a, b, c, d, e, l] + n[29][a, d, b, c, e, -l], 
 n[19][a, d, b, c, e, l] == 
  n[10][a, d, e, b, c, l] - n[11][a, d, b, c, e, -l], 
 n[26][a, d, e, b, c, l] == -n[9][a, d, e, b, c, -b - c - l] - 
   n[9][a, d, e, b, c, l], 
 n[26][a, d, e, b, c, l] == -n[23][a, d, e, b, c, b + c + l] + 
   n[26][a, e, d, b, c, l], 
 n[26][a, d, e, b, c, l] == 
  n[10][a, d, e, b, c, -b - c - l] + n[10][a, d, e, b, c, l], 
 n[30][a, b, c, d, e, l] == -n[8][a, b, c, e, d, l] + 
   n[9][a, b, c, d, e, -d - e + l], 
 n[30][a, b, c, d, e, l] == 
  n[28][a, b, c, d, e, l] + n[30][a, c, b, d, e, l], 
 n[8][a, b, c, e, d, l] == 
  n[9][a, b, c, d, e, -d - e + l] - n[30][a, b, c, d, e, l], 
 n[8][a, b, c, e, d, l] == 
  n[9][a, b, c, d, e, l] + n[30][a, b, c, e, d, -l], 
 n[8][a, b, c, e, d, l] == -n[8][a, b, c, e, d, -d + e - l] + 
   n[25][a, b, c, e, d, -d - l], 
 n[8][a, b, c, e, d, l] == 
  n[8][a, c, b, e, d, l] + n[13][a, b, c, e, d, l], 
 n[21][a, b, c, e, d, 
   l] == -n[17][a, e, d, b, c, -a - b - c - 2 d - 2 e - l] - 
   n[17][a, e, d, b, c, l], 
 n[21][a, b, c, e, d, l] == 
  n[25][a, b, c, e, d, l] - n[25][a, c, b, e, d, l], 
 n[21][a, b, c, e, d, l] == 
  n[13][a, b, c, e, d, -d - l] + n[13][a, b, c, e, d, e + l], 
 n[32][a, e, b, c, d, l] == 
  n[20][a, b, c, d, e, l] + n[32][a, d, b, c, e, l], 
 n[32][a, e, b, c, d, l] == 
  n[14][a, e, b, c, d, -b - c - e - l] + n[14][a, e, b, c, d, d + l], 
 n[17][a, e, d, b, c, l] == -n[17][a, e, d, b, c, a - d - e - l] + 
   n[22][a, e, d, b, c, a - l], 
 n[17][a, e, d, b, c, l] == -n[17][a, e, d, b, c, -d - e - l] - 
   n[21][a, b, c, e, d, l], 
 n[17][a, e, d, b, c, 
   l] == -n[17][a, e, d, b, c, -b - c - d - e - l] - 
   n[20][a, b, c, d, e, l], 
 n[17][a, e, d, b, c, l] == -n[4][a, b, c, d, e, e + l] + 
   n[4][a, b, c, e, d, d + l], 
 n[24][a, d, e, b, c, l] == -n[22][a, e, d, b, c, l] + 
   n[24][a, e, d, b, c, l], 
 n[24][a, d, e, b, c, l] == 
  n[11][a, d, b, c, e, -b - c - e - l] + n[11][a, d, b, c, e, -e + l],
  n[25][a, b, c, e, d, l] == 
  n[21][a, b, c, e, d, l] + n[25][a, c, b, e, d, l], 
 n[25][a, b, c, e, d, l] == 
  n[8][a, b, c, e, d, -d - l] + n[8][a, b, c, e, d, e + l], 
 n[20][a, b, c, d, e, 
   l] == -n[17][a, e, d, b, c, -b - c - d - e - l] - 
   n[17][a, e, d, b, c, l], 
 n[20][a, b, c, d, e, l] == 
  n[33][a, b, c, d, e, l] - n[33][a, c, b, d, e, l], 
 n[20][a, b, c, d, e, l] == -n[32][a, d, b, c, e, l] + 
   n[32][a, e, b, c, d, l], 
 n[22][a, e, d, b, c, l] == -n[24][a, d, e, b, c, l] + 
   n[24][a, e, d, b, c, l], 
 n[22][a, e, d, b, c, l] == 
  n[17][a, e, d, b, c, -b - c - d - e - l] + 
   n[17][a, e, d, b, c, -d - e + l], 
 n[33][a, b, c, d, e, l] == 
  n[20][a, b, c, d, e, l] + n[33][a, c, b, d, e, l]}

n5ptSymEqns={n[7][a, d, e, b, c, l] == -n[7][a, d, e, c, b, l], 
 n[2][a, d, e, b, c, l] == -n[2][a, c, b, e, d, -b - c - d - e - l], 
 n[12][a, b, c, d, e, l] == -n[12][a, c, b, d, e, l], 
 n[12][a, b, c, d, e, l] == -n[12][a, b, c, e, d, -d - e - l], 
 n[12][a, b, c, d, e, l] == n[12][a, c, b, e, d, -d - e - l], 
 n[15][a, d, e, b, c, l] == -n[15][a, d, e, c, b, l], 
 n[5][a, d, b, c, e, l] == -n[5][a, d, c, b, e, l], 
 n[5][a, d, b, c, e, l] == n[5][a, e, b, c, d, -b - c - d - e - l], 
 n[5][a, d, b, c, e, l] == -n[5][a, e, c, b, d, -b - c - d - e - l], 
 n[16][a, b, c, d, e, l] == -n[16][a, b, c, e, d, l], 
 n[16][a, b, c, d, e, l] == -n[16][a, c, b, d, e, l], 
 n[16][a, b, c, d, e, l] == n[16][a, c, b, e, d, l], 
 n[16][a, b, c, d, e, l] == -n[16][a, d, e, b, c, -b - c - d - e - l],
  n[16][a, b, c, d, e, l] == n[16][a, d, e, c, b, -b - c - d - e - l],
  n[16][a, b, c, d, e, l] == n[16][a, e, d, b, c, -b - c - d - e - l],
  n[16][a, b, c, d, e, 
   l] == -n[16][a, e, d, c, b, -b - c - d - e - l], 
 n[6][a, e, b, c, d, l] == -n[6][a, e, c, b, d, l], 
 n[6][a, e, b, c, d, l] == n[6][a, d, b, c, e, -b - c - l], 
 n[6][a, e, b, c, d, l] == -n[6][a, d, c, b, e, -b - c - l], 
 n[10][a, d, e, b, c, l] == -n[10][a, d, e, c, b, l], 
 n[1][a, e, b, c, d, l] == -n[1][a, d, c, b, e, -b - c - l], 
 n[23][a, b, c, d, e, l] == -n[23][a, b, c, e, d, l], 
 n[23][a, b, c, d, e, l] == -n[23][a, c, b, d, e, l], 
 n[23][a, b, c, d, e, l] == n[23][a, c, b, e, d, l], 
 n[28][a, b, c, d, e, l] == -n[28][a, c, b, d, e, l], 
 n[13][a, b, c, e, d, l] == -n[13][a, c, b, e, d, l], 
 n[13][a, b, c, e, d, l] == -n[13][a, b, c, d, e, -l], 
 n[13][a, b, c, e, d, l] == n[13][a, c, b, d, e, -l], 
 n[9][a, b, c, d, e, l] == -n[9][a, b, c, e, d, -d - e - l], 
 n[14][a, e, b, c, d, l] == -n[14][a, e, c, b, d, l], 
 n[27][a, d, e, b, c, l] == -n[27][a, d, e, c, b, l], 
 n[29][a, e, b, c, d, l] == -n[29][a, e, c, b, d, l], 
 n[31][a, d, e, b, c, l] == -n[31][a, d, e, c, b, l], 
 n[4][a, b, c, e, d, l] == -n[4][a, c, b, e, d, l], 
 n[11][a, d, b, c, e, l] == -n[11][a, d, c, b, e, l], 
 n[18][a, d, e, b, c, l] == -n[18][a, e, d, b, c, l], 
 n[18][a, d, e, b, c, l] == -n[18][a, d, e, c, b, l], 
 n[18][a, d, e, b, c, l] == n[18][a, e, d, c, b, l], 
 n[18][a, d, e, b, c, l] == -n[18][a, b, c, d, e, l], 
 n[18][a, d, e, b, c, l] == n[18][a, c, b, d, e, l], 
 n[18][a, d, e, b, c, l] == n[18][a, b, c, e, d, l], 
 n[18][a, d, e, b, c, l] == -n[18][a, c, b, e, d, l], 
 n[19][a, d, b, c, e, l] == -n[19][a, d, c, b, e, l], 
 n[26][a, d, e, b, c, l] == -n[26][a, d, e, c, b, l], 
 n[8][a, b, c, e, d, l] == -n[8][a, b, c, d, e, -l], 
 n[21][a, b, c, e, d, l] == n[21][a, b, c, e, d, -d - e - l], 
 n[21][a, b, c, e, d, l] == -n[21][a, b, c, d, e, l], 
 n[21][a, b, c, e, d, l] == -n[21][a, b, c, d, e, -d - e - l], 
 n[21][a, b, c, e, d, l] == -n[21][a, c, b, e, d, l], 
 n[21][a, b, c, e, d, l] == -n[21][a, c, b, e, d, -d - e - l], 
 n[21][a, b, c, e, d, l] == n[21][a, c, b, d, e, l], 
 n[21][a, b, c, e, d, l] == n[21][a, c, b, d, e, -d - e - l], 
 n[32][a, e, b, c, d, l] == n[32][a, e, b, c, d, -b - c - d - e - l], 
 n[32][a, e, b, c, d, l] == -n[32][a, e, c, b, d, l], 
 n[32][a, e, b, c, d, l] == -n[32][a, e, c, b, d, -b - c - d - e - l],
  n[17][a, e, d, b, c, l] == -n[17][a, d, e, b, c, l], 
 n[17][a, e, d, b, c, l] == -n[17][a, e, d, c, b, l], 
 n[17][a, e, d, b, c, l] == n[17][a, d, e, c, b, l], 
 n[24][a, d, e, b, c, l] == n[24][a, d, e, b, c, -b - c - l], 
 n[24][a, d, e, b, c, l] == -n[24][a, d, e, c, b, l], 
 n[24][a, d, e, b, c, l] == -n[24][a, d, e, c, b, -b - c - l], 
 n[25][a, b, c, e, d, l] == n[25][a, b, c, e, d, -d - e - l], 
 n[25][a, b, c, e, d, l] == -n[25][a, b, c, d, e, l], 
 n[25][a, b, c, e, d, l] == -n[25][a, b, c, d, e, -d - e - l], 
 n[20][a, b, c, d, e, l] == n[20][a, b, c, d, e, -b - c - d - e - l], 
 n[20][a, b, c, d, e, l] == -n[20][a, b, c, e, d, l], 
 n[20][a, b, c, d, e, l] == -n[20][a, b, c, e, d, -b - c - d - e - l],
  n[20][a, b, c, d, e, l] == -n[20][a, c, b, d, e, l], 
 n[20][a, b, c, d, e, l] == -n[20][a, c, b, d, e, -b - c - d - e - l],
  n[20][a, b, c, d, e, l] == n[20][a, c, b, e, d, l], 
 n[20][a, b, c, d, e, l] == n[20][a, c, b, e, d, -b - c - d - e - l], 
 n[22][a, e, d, b, c, l] == n[22][a, e, d, b, c, -b - c - l], 
 n[22][a, e, d, b, c, l] == -n[22][a, d, e, b, c, l], 
 n[22][a, e, d, b, c, l] == -n[22][a, d, e, b, c, -b - c - l], 
 n[22][a, e, d, b, c, l] == -n[22][a, e, d, c, b, l], 
 n[22][a, e, d, b, c, l] == -n[22][a, e, d, c, b, -b - c - l], 
 n[22][a, e, d, b, c, l] == n[22][a, d, e, c, b, l], 
 n[22][a, e, d, b, c, l] == n[22][a, d, e, c, b, -b - c - l], 
 n[33][a, b, c, d, e, l] == n[33][a, b, c, d, e, -b - c - d - e - l], 
 n[33][a, b, c, d, e, l] == -n[33][a, b, c, e, d, l], 
 n[33][a, b, c, d, e, l] == -n[33][a, b, c, e, d, -b - c - d - e - l]}


==> ancillary/loop5pCanonicalLabels.m <==

(*
Canonical labelling of graphs as given in the numerator functions, e.g. n[1][a, b, c, d, l], are given in canonLabels[graph].
*)

canonLabels[
   nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[-e[internal[1]], l[1], l[2]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[-e[ms[internal[8], m2]], e[internal[5]], k[ms[4, m2]]], 
     node[-e[internal[5]], k[3], -l[1]]}]] = {k[3], k[ms[4, m2]], 
   k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], l[2]}

 canonLabels[
   nodeGraph[{node[-e[internal[5]], k[3], -l[1]], 
     node[-e[ms[internal[8], m2]], e[internal[5]], k[ms[4, m2]]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[l[2], k[ms[1, m1]], e[ms[internal[1], m1]]], 
     node[-e[ms[internal[1], m1]], k[ms[2, m1]], l[1]]}]] = {k[3], 
   k[ms[4, m2]], k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], 
   e[internal[5]]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[8], m2]], e[internal[5]], 
      k[ms[4, m2]]], node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]],
      node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[-e[internal[5]], l[2], l[1]], 
     node[-l[1], k[3], -e[internal[1]]]}]] = {k[3], k[ms[1, m1]], 
   k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], e[internal[5]]}

 canonLabels[
   nodeGraph[{node[-e[internal[5]], k[3], -l[1]], 
     node[-e[ms[internal[8], m2]], e[internal[5]], k[ms[4, m2]]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -e[internal[1]], l[ms[2, m2]]], 
     node[-l[ms[2, m2]], l[1], e[ms[internal[8], m2]]]}]] = {k[3], 
   k[ms[4, m2]], k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], 
   e[internal[5]]}

 canonLabels[
   nodeGraph[{node[-e[internal[5]], k[3], -l[1]], 
     node[-e[ms[internal[8], m2]], e[internal[5]], k[ms[4, m2]]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[e[ms[internal[8], m2]], -e[internal[1]], l[ms[2, m2]]], 
     node[-l[ms[2, m2]], k[ms[5, m2]], l[1]]}]] = {k[3], 
   k[ms[4, m2]], k[ms[1, m1]], k[ms[2, m1]], k[ms[5, m2]], 
   e[internal[5]]}

 canonLabels[
   nodeGraph[{node[-e[internal[1]], l[1], l[2]], 
     node[-e[internal[5]], k[3], -l[1]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[4, m2]], k[ms[5, m2]], e[internal[8]]], 
     node[-e[internal[8]], -l[2], e[internal[5]]]}]] = {k[3], 
   k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], l[1]}
 
 canonLabels[
   nodeGraph[{node[-e[internal[1]], l[1], l[2]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[-l[1], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      k[3]]}]] = {k[3], k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], 
   k[ms[4, m2]], l[2]}
 
canonLabels[
   nodeGraph[{node[-e[internal[1]], l[1], l[2]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[k[3], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], -l[1], -e[
        ms[internal[8], m2]]]}]] = {k[3], k[ms[4, m2]], k[ms[5, m2]],
    k[ms[1, m1]], k[ms[2, m1]], l[2]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[1], m1]], k[ms[2, m1]], l[1]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[l[2], k[ms[1, m1]], e[ms[internal[1], m1]]], 
     node[-l[1], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      k[3]]}]] = {k[3], k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], 
   k[ms[4, m2]], l[1]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[1], m1]], k[ms[2, m1]], l[1]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[l[2], k[ms[1, m1]], e[ms[internal[1], m1]]], 
     node[k[3], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], -l[1], -e[
        ms[internal[8], m2]]]}]] = {k[3], k[ms[4, m2]], k[ms[5, m2]],
    k[ms[1, m1]], k[ms[2, m1]], l[1]}

 canonLabels[
   nodeGraph[{node[-e[internal[5]], l[2], l[1]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[-l[1], k[3], -e[internal[1]]], 
     node[k[ms[4, m2]], k[ms[5, m2]], e[internal[8]]], 
     node[-e[internal[8]], -l[2], e[internal[5]]]}]] = {k[3], 
   k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], l[2]}

 canonLabels[
   nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[-l[1], k[3], -e[internal[1]]], 
     node[l[1], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      l[2]]}]] = {k[3], k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], 
   k[ms[5, m2]], l[2]}

 canonLabels[
   nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[-l[1], k[3], -e[internal[1]]], 
     node[l[2], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], 
      l[1], -e[ms[internal[8], m2]]]}]] = {k[3], k[ms[1, m1]], 
   k[ms[2, m1]], k[ms[5, m2]], k[ms[4, m2]], l[2]}

 canonLabels[
   nodeGraph[{node[-e[internal[5]], l[2], l[1]], 
     node[-e[ms[internal[8], m2]], e[internal[5]], k[ms[4, m2]]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[k[3], k[ms[1, m1]], e[ms[internal[1], m1]]], 
     node[-e[ms[internal[1], m1]], k[ms[2, m1]], -l[1]]}]] = {k[3], 
   k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   e[internal[5]]}

 canonLabels[
   nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -e[internal[1]], l[ms[2, m2]]], 
     node[-l[ms[2, m2]], l[1], e[ms[internal[8], m2]]], 
     node[-l[1], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      k[3]]}]] = {k[3], k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], 
   k[ms[4, m2]], l[1]}

 canonLabels[
   nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -e[internal[1]], l[ms[2, m2]]], 
     node[-l[ms[2, m2]], l[1], e[ms[internal[8], m2]]], 
     node[k[3], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], -l[1], -e[
        ms[internal[8], m2]]]}]] = {k[3], k[ms[4, m2]], k[ms[5, m2]],
    k[ms[1, m1]], k[ms[2, m1]], l[1]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[8], m2]], e[internal[5]], 
      k[ms[4, m2]]], node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]],
      node[k[ms[5, m2]], -e[internal[1]], l[ms[2, m2]]], 
     node[-e[internal[5]], e[ms[internal[8], m2]], l[ms[1, m2]]], 
     node[-l[ms[1, m2]], k[3], -l[ms[2, m2]]]}]] = {k[3], 
   k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], 
   e[internal[5]]}
 
 canonLabels[
   nodeGraph[{node[-e[internal[5]], k[3], -l[1]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -e[internal[1]], l[ms[2, m2]]], 
     node[k[ms[4, m2]], -l[ms[2, m2]], e[internal[8]]], 
     node[-e[internal[8]], l[1], e[internal[5]]]}]] = {k[3], 
   k[ms[4, m2]], k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], 
   e[internal[5]]}
 
 canonLabels[
   nodeGraph[{node[e[ms[internal[8], m2]], -e[internal[1]], 
      l[ms[2, m2]]], node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]],
      node[-l[ms[2, m2]], k[ms[5, m2]], l[1]], 
     node[-l[1], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      k[3]]}]] = {k[3], k[ms[1, m1]], k[ms[2, m1]], k[ms[5, m2]], 
   k[ms[4, m2]], l[1]}

 canonLabels[
   nodeGraph[{node[e[ms[internal[8], m2]], -e[internal[1]], 
      l[ms[2, m2]]], node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]],
      node[-l[ms[2, m2]], k[ms[5, m2]], l[1]], 
     node[k[3], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[-e[ms[internal[5], m2]], -l[1], -e[
        ms[internal[8], m2]]]}]] = {k[3], k[ms[4, m2]], k[ms[1, m1]],
    k[ms[2, m1]], k[ms[5, m2]], l[1]}

 canonLabels[
   nodeGraph[{node[-e[internal[5]], k[3], -l[1]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[4, m2]], k[ms[5, m2]], e[internal[8]]], 
     node[-e[internal[8]], -e[internal[1]], l[2]], 
     node[-l[2], l[1], e[internal[5]]]}]] = {k[3], k[ms[4, m2]], 
   k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], e[internal[5]]}

 canonLabels[
   nodeGraph[{node[k[3], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[-e[ms[internal[8], m2]], l[2], l[ms[1, m2]]], 
     node[-l[ms[1, m2]], -e[ms[internal[5], m2]], -e[
        internal[1]]]}]] = {k[3], k[ms[4, m2]], k[ms[1, m1]], 
   k[ms[2, m1]], k[ms[5, m2]], l[2]}

 canonLabels[
   nodeGraph[{node[-e[internal[1]], l[1], l[2]], 
     node[k[3], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[-e[ms[internal[5], m2]], k[ms[5, m2]], e[internal[8]]], 
     node[-e[internal[8]], -l[1], -l[2]]}]] = {k[3], k[ms[4, m2]], 
   k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], l[1]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      l[2]], node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[l[1], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[k[3], k[ms[1, m1]], e[ms[internal[1], m1]]], 
     node[-e[ms[internal[1], m1]], k[ms[2, m1]], -l[1]]}]] = {k[3], 
   k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], l[2]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[5], m2]], 
      l[1], -e[ms[internal[8], m2]]], 
     node[k[ms[5, m2]], -l[2], e[ms[internal[8], m2]]], 
     node[l[2], k[ms[4, m2]], e[ms[internal[5], m2]]], 
     node[k[3], k[ms[1, m1]], e[ms[internal[1], m1]]], 
     node[-e[ms[internal[1], m1]], k[ms[2, m1]], -l[1]]}]] = {k[3], 
   k[ms[1, m1]], k[ms[2, m1]], k[ms[5, m2]], k[ms[4, m2]], l[2]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[5], m2]], 
      l[1], -e[ms[internal[8], m2]]], 
     node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[-l[1], k[3], -e[internal[1]]], 
     node[k[ms[5, m2]], k[ms[4, m2]], l[2]], 
     node[-l[2], e[ms[internal[5], m2]], 
      e[ms[internal[8], m2]]]}]] = {k[3], k[ms[1, m1]], k[ms[2, m1]],
    k[ms[5, m2]], k[ms[4, m2]], e[ms[internal[5], m2]]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      k[3]], node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[5, m2]], -e[internal[1]], l[ms[2, m2]]], 
     node[e[ms[internal[5], m2]], e[ms[internal[8], m2]], l[1]], 
     node[-l[1], -l[ms[2, m2]], k[ms[4, m2]]]}]] = {k[3], 
   k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], 
   e[ms[internal[5], m2]]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      k[3]], node[e[ms[internal[8], m2]], -e[internal[1]], 
      l[ms[2, m2]]], node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]],
      node[e[ms[internal[5], m2]], -l[ms[2, m2]], l[1]], 
     node[-l[1], k[ms[5, m2]], k[ms[4, m2]]]}]] = {k[3], 
   k[ms[5, m2]], k[ms[4, m2]], k[ms[1, m1]], k[ms[2, m1]], 
   e[ms[internal[5], m2]]}

 canonLabels[
   nodeGraph[{node[e[ms[internal[8], m2]], -e[internal[1]], 
      l[ms[2, m2]]], node[k[3], k[ms[4, m2]], e[ms[internal[5], m2]]],
      node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[-e[ms[internal[8], m2]], -l[ms[2, m2]], l[1]], 
     node[-l[1], -e[ms[internal[5], m2]], k[ms[5, m2]]]}]] = {k[3], 
   k[ms[4, m2]], k[ms[5, m2]], k[ms[1, m1]], k[ms[2, m1]], 
   e[ms[internal[8], m2]]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[1], m1]], k[ms[2, m1]], -l[1]], 
     node[-e[ms[internal[5], m2]], l[1], -e[ms[internal[8], m2]]], 
     node[k[3], k[ms[1, m1]], e[ms[internal[1], m1]]], 
     node[k[ms[5, m2]], k[ms[4, m2]], l[2]], 
     node[-l[2], e[ms[internal[5], m2]], 
      e[ms[internal[8], m2]]]}]] = {k[3], k[ms[1, m1]], k[ms[2, m1]],
    k[ms[5, m2]], k[ms[4, m2]], e[ms[internal[5], m2]]}
 
 canonLabels[
   nodeGraph[{node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      k[3]], node[e[ms[internal[5], m2]], e[ms[internal[8], m2]], 
      l[1]], node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], 
     node[k[ms[4, m2]], k[ms[5, m2]], l[2]], 
     node[-l[2], -l[1], -e[internal[1]]]}]] = {k[3], k[ms[1, m1]], 
   k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], e[ms[internal[5], m2]]}

 canonLabels[
   nodeGraph[{node[e[ms[internal[8], m2]], -e[internal[1]], 
      l[ms[2, m2]]], node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]],
      node[-l[1], k[ms[5, m2]], k[ms[4, m2]]], 
     node[-e[ms[internal[8], m2]], -l[ms[2, m2]], e[internal[5]]], 
     node[-e[internal[5]], k[3], l[1]]}]] = {k[3], k[ms[5, m2]], 
   k[ms[4, m2]], k[ms[1, m1]], k[ms[2, m1]], e[ms[internal[8], m2]]}

 canonLabels[
   nodeGraph[{node[-e[ms[internal[5], m2]], -e[ms[internal[8], m2]], 
      k[3]], node[e[ms[internal[5], m2]], e[ms[internal[8], m2]], 
      l[1]], node[k[ms[4, m2]], k[ms[5, m2]], l[2]], 
     node[-l[1], k[ms[1, m1]], e[ms[internal[1], m1]]], 
     node[-e[ms[internal[1], m1]], k[ms[2, m1]], -l[2]]}]] = {k[3], 
   k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   e[ms[internal[5], m2]]}


==> ancillary/loop5pCuts.m <==

(* 
Cut labels are stored in fivePointOneLoopCutLabels list.
trees describing cut are in trees[cutLabel].
Graphs contributing to cut with appropriate labels signs, and propagators,
stored in graphs[cutLabel]
*)

fivePointOneLoopCutLabels={cut5pt1l[0, 0], cut5pt1l[m1, 0], cut5pt1l[m1, m2], cut5pt1l[m1, m1], cut5pt1l[m2, m2]}

trees[cut5pt1l[0,0]] = {Atree[k[ms[4, m2]], k[ms[5, m2]], l[1], l[2]], 
 Atree[-l[2], -l[1], k[ms[2, m1]], k[1], k[ms[3, m1]]]}

graphs[cut5pt1l[0,0]] = n[1][k[1], k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]], k[ms[2, m1]], 
   l[1]]/(8 ulp[k[ms[2, m1]], 
     l[1]] (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] + ulp[k[ms[3, m1]], l[1]]) ulp[
     k[ms[5, m2]], l[1]]) + 
 n[3][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   l[1]]/(8 (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], l[1]]) (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - ulp[k[ms[4, m2]], l[1]] - 
      ulp[k[ms[5, m2]], l[1]]) ulp[k[ms[5, m2]], l[1]]) - 
 n[3][k[1], k[ms[3, m1]], k[ms[2, m1]], k[ms[5, m2]], k[ms[4, m2]], 
   l[2]]/(8 ulp[k[ms[2, m1]], l[1]] ulp[k[ms[5, m2]], 
     l[1]] (-ulp[k[ms[2, m1]], k[ms[4, m2]]] - 
      ulp[k[ms[2, m1]], k[ms[5, m2]]] + ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]])) - 
 n[6][k[1], k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]], k[ms[2, m1]], 
   l[2]]/(8 ulp[k[ms[2, m1]], 
     l[1]] (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], l[1]]) (ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]])) - 
 n[9][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   l[2]]/(8 ulp[k[ms[5, m2]], 
     l[1]] (ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]]) (-ulp[k[ms[3, m1]], k[ms[4, m2]]] - 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] + ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]])) - 
 n[9][k[1], k[ms[3, m1]], k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   l[2]]/(8 ulp[k[ms[5, m2]], 
     l[1]] (ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]]) (-ulp[k[ms[2, m1]], k[ms[4, m2]]] - 
      ulp[k[ms[2, m1]], k[ms[5, m2]]] + ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]])) - 
 n[10][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   l[2]]/(8 (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], l[1]]) (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - ulp[k[ms[4, m2]], l[1]] - 
      ulp[k[ms[5, m2]], l[1]]) (ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]])) + 
 n[10][k[1], k[ms[3, m1]], k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   l[1]]/(8 ulp[k[ms[2, m1]], 
     l[1]] (ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[2, m1]], k[ms[5, m2]]] - ulp[k[ms[4, m2]], l[1]] - 
      ulp[k[ms[5, m2]], l[1]]) (ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]])) + 
 n[26][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   l[1]]/(8 (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - ulp[k[ms[4, m2]], l[1]] - 
      ulp[k[ms[5, m2]], l[1]]) (ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]])^2) + 
 n[26][k[1], k[ms[3, m1]], k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   l[1]]/(8 (ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[2, m1]], k[ms[5, m2]]] - ulp[k[ms[4, m2]], l[1]] - 
      ulp[k[ms[5, m2]], l[1]]) (ulp[k[ms[4, m2]], l[1]] + 
      ulp[k[ms[5, m2]], l[1]])^2)

trees[cut5pt1l[m1,m2]] = {Atree[k[ms[3, m1]], k[ms[4, m2]], l[ms[1, m2]], l[ms[2, m1]]], 
 Atree[-l[ms[2, m1]], -l[ms[1, m2]], k[ms[5, m2]], k[1], 
  k[ms[2, m1]]]}

graphs[cut5pt1l[m1,m2]] = 
-(n[2][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
     k[ms[5, m2]], -k[ms[2, m1]] + 
      l[ms[2, m1]]]/(8 (-ulp[k[ms[2, m1]], k[ms[5, m2]]] + 
        ulp[k[ms[2, m1]], l[ms[1, m2]]] - 
        ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
        ulp[k[ms[3, m1]], l[ms[1, m2]]] - 
        ulp[k[ms[4, m2]], k[ms[5, m2]]] + 
        ulp[k[ms[4, m2]], l[ms[1, m2]]]) (ulp[k[ms[4, m2]], 
         l[ms[1, m2]]] + 
        ulp[l[ms[1, m2]], 
         l[ms[1, m2]]]) (-ulp[k[ms[5, m2]], l[ms[1, m2]]] + 
        ulp[l[ms[1, m2]], l[ms[1, m2]]]))) - 
 n[3][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
   k[ms[5, m2]], -k[ms[5, m2]] + 
    l[ms[1, m2]]]/(8 (ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[3, m1]], l[ms[1, m2]]] + 
      ulp[k[ms[4, m2]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[1, m2]]]) (ulp[k[ms[4, m2]], 
       l[ms[1, m2]]] + 
      ulp[l[ms[1, m2]], 
       l[ms[1, m2]]]) (-ulp[k[ms[5, m2]], l[ms[1, m2]]] + 
      ulp[l[ms[1, m2]], l[ms[1, m2]]])) + 
 n[3][k[1], k[ms[5, m2]], k[ms[4, m2]], k[ms[3, m1]], 
   k[ms[2, m1]], -k[ms[2, m1]] + 
    l[ms[2, m1]]]/(8 (ulp[k[ms[2, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[2, m1]], l[ms[1, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[3, m1]], l[ms[1, m2]]] + 
      ulp[k[ms[4, m2]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[1, m2]]]) (ulp[k[ms[2, m1]], 
       k[ms[5, m2]]] + ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[4, m2]], k[ms[5, m2]]] + 
      ulp[l[ms[1, m2]], l[ms[1, m2]]]) (ulp[k[ms[4, m2]], 
       l[ms[1, m2]]] + ulp[l[ms[1, m2]], l[ms[1, m2]]]))


trees[cut5pt1l[m1,0]] = {Atree[k[1], k[ms[2, m1]], l[ms[1, m1]], l[2]], 
 Atree[-l[2], -l[ms[1, m1]], k[ms[3, m1]], k[ms[4, m2]], 
  k[ms[5, m2]]]}

graphs[cut5pt1l[m1,0]] = -(n[2][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
     k[ms[5, m2]], -k[ms[2, m1]] - 
      l[ms[1, m1]]]/(8 (ulp[k[ms[4, m2]], k[ms[5, m2]]] - 
        ulp[k[ms[4, m2]], l[2]] + ulp[k[ms[5, m2]], k[ms[5, m2]]] - 
        ulp[k[ms[5, m2]], l[2]]) ulp[k[ms[5, m2]], 
       l[2]] (ulp[k[ms[2, m1]], l[2]] + ulp[k[ms[3, m1]], l[2]] + 
        ulp[k[ms[4, m2]], l[2]] + ulp[k[ms[5, m2]], l[2]]))) + 
 n[3][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
   k[ms[5, m2]], -l[
     2]]/(8 (ulp[k[ms[4, m2]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[2]] + ulp[k[ms[5, m2]], k[ms[5, m2]]] - 
      ulp[k[ms[5, m2]], l[2]]) ulp[k[ms[5, m2]], 
     l[2]] (ulp[k[ms[3, m1]], l[2]] + ulp[k[ms[4, m2]], l[2]] + 
      ulp[k[ms[5, m2]], l[2]])) + 
 n[7][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
   k[ms[5, m2]], -k[ms[4, m2]] - k[ms[5, m2]] + 
    l[2]]/(8 (ulp[k[ms[4, m2]], k[ms[5, m2]]] + 
      ulp[k[ms[5, m2]], k[ms[5, m2]]]) (ulp[k[ms[4, m2]], 
       k[ms[5, m2]]] - ulp[k[ms[4, m2]], l[2]] + 
      ulp[k[ms[5, m2]], k[ms[5, m2]]] - 
      ulp[k[ms[5, m2]], l[2]]) (ulp[k[ms[2, m1]], l[2]] + 
      ulp[k[ms[3, m1]], l[2]] + ulp[k[ms[4, m2]], l[2]] + 
      ulp[k[ms[5, m2]], l[2]])) - 
 n[10][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
   k[ms[5, m2]], -k[ms[4, m2]] - k[ms[5, m2]] + 
    l[2]]/(8 (ulp[k[ms[4, m2]], k[ms[5, m2]]] + 
      ulp[k[ms[5, m2]], k[ms[5, m2]]]) (ulp[k[ms[4, m2]], 
       k[ms[5, m2]]] - ulp[k[ms[4, m2]], l[2]] + 
      ulp[k[ms[5, m2]], k[ms[5, m2]]] - 
      ulp[k[ms[5, m2]], l[2]]) (ulp[k[ms[3, m1]], l[2]] + 
      ulp[k[ms[4, m2]], l[2]] + ulp[k[ms[5, m2]], l[2]])) + 
 n[15][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
   k[ms[5, m2]], -k[ms[2, m1]] - 
    l[ms[1, m1]]]/(8 (ulp[k[ms[4, m2]], k[ms[5, m2]]] + 
      ulp[k[ms[5, m2]], k[ms[5, m2]]]) (ulp[k[ms[3, m1]], l[2]] + 
      ulp[k[ms[4, m2]], l[2]] + 
      ulp[k[ms[5, m2]], l[2]]) (ulp[k[ms[2, m1]], l[2]] + 
      ulp[k[ms[3, m1]], l[2]] + ulp[k[ms[4, m2]], l[2]] + 
      ulp[k[ms[5, m2]], l[2]])) - 
 n[27][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
   k[ms[5, m2]], -l[
     2]]/(8 (ulp[k[ms[4, m2]], k[ms[5, m2]]] + 
      ulp[k[ms[5, m2]], k[ms[5, m2]]]) (ulp[k[ms[3, m1]], l[2]] + 
      ulp[k[ms[4, m2]], l[2]] + ulp[k[ms[5, m2]], l[2]])^2)

trees[cut5pt1l[m2, m2]] = {Atree[k[ms[4, m2]], k[ms[5, m2]], l[ms[1, m2]], l[ms[2, m2]]], 
 Atree[-l[ms[2, m2]], -l[ms[1, m2]], k[1], k[ms[2, m1]], 
  k[ms[3, m1]]]}

graphs[cut5pt1l[m2, m2]] = -(n[4][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]], 
     k[ms[5, m2]] + 
      l[ms[1, m2]]]/(8 (ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
        ulp[k[ms[2, m1]], k[ms[5, m2]]] + 
        ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
        ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
        ulp[k[ms[4, m2]], l[ms[2, m2]]] - 
        ulp[k[ms[5, m2]], l[ms[2, m2]]]) (ulp[k[ms[2, m1]], 
         k[ms[4, m2]]] + ulp[k[ms[2, m1]], k[ms[5, m2]]] + 
        ulp[k[ms[2, m1]], l[ms[2, m2]]] + 
        ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
        ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
        ulp[k[ms[3, m1]], l[ms[2, m2]]] - 
        ulp[k[ms[4, m2]], l[ms[2, m2]]] - 
        ulp[k[ms[5, m2]], l[ms[2, m2]]]) (ulp[k[ms[4, m2]], 
         l[ms[2, m2]]] + ulp[l[ms[2, m2]], l[ms[2, m2]]]))) - 
 n[8][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[5, m2]], k[ms[4, m2]], 
   k[ms[5, m2]] + 
    l[ms[1, m2]]]/(8 (ulp[k[ms[4, m2]], l[ms[2, m2]]] + 
      ulp[k[ms[5, m2]], 
       l[ms[2, m2]]]) (-ulp[k[ms[3, m1]], k[ms[4, m2]]] - 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[4, m2]], l[ms[2, m2]]] + 
      ulp[k[ms[5, m2]], l[ms[2, m2]]]) (ulp[k[ms[4, m2]], 
       l[ms[2, m2]]] + ulp[l[ms[2, m2]], l[ms[2, m2]]])) - 
 n[13][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[5, m2]], k[ms[4, m2]], 
   k[ms[5, m2]] + 
    l[ms[1, m2]]]/(8 (ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[2, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[2, m2]]] - 
      ulp[k[ms[5, m2]], l[ms[2, m2]]]) (ulp[k[ms[4, m2]], 
       l[ms[2, m2]]] + 
      ulp[k[ms[5, m2]], l[ms[2, m2]]]) (ulp[k[ms[4, m2]], 
       l[ms[2, m2]]] + ulp[l[ms[2, m2]], l[ms[2, m2]]])) - 
 n[17][k[1], k[ms[5, m2]], k[ms[4, m2]], k[ms[2, m1]], k[ms[3, m1]], 
   l[ms[1, m2]]]/(8 (ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[2, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[2, m2]]] - 
      ulp[k[ms[5, m2]], l[ms[2, m2]]]) (ulp[k[ms[2, m1]], 
       k[ms[4, m2]]] + ulp[k[ms[2, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[2, m1]], l[ms[2, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], l[ms[2, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[2, m2]]] - 
      ulp[k[ms[5, m2]], l[ms[2, m2]]]) (ulp[k[ms[4, m2]], 
       l[ms[2, m2]]] + ulp[k[ms[5, m2]], l[ms[2, m2]]])) + 
 n[21][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[5, m2]], k[ms[4, m2]], 
   l[ms[1, m2]]]/(8 (ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[2, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[2, m2]]] - 
      ulp[k[ms[5, m2]], l[ms[2, m2]]]) (ulp[k[ms[4, m2]], 
       l[ms[2, m2]]] + ulp[k[ms[5, m2]], l[ms[2, m2]]])^2) - 
 n[25][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[5, m2]], k[ms[4, m2]], 
   l[ms[1, m2]]]/(8 (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[2, m2]]] - 
      ulp[k[ms[5, m2]], l[ms[2, m2]]]) (ulp[k[ms[4, m2]], 
       l[ms[2, m2]]] + ulp[k[ms[5, m2]], l[ms[2, m2]]])^2)

trees[cut5pt1l[m1, m1]] = {Atree[k[ms[4, m2]], k[ms[5, m2]], l[ms[1, m1]], l[ms[2, m1]]], 
 Atree[-l[ms[2, m1]], -l[ms[1, m1]], k[1], k[ms[2, m1]], 
  k[ms[3, m1]]]}

graphs[cut5pt1l[m1, m1]] = n[4][k[1], k[ms[4, m2]], k[ms[5, m2]], k[ms[3, m1]], 
   k[ms[2, m1]], -k[ms[3, m1]] + 
    l[ms[2, m1]]]/(8 (ulp[k[ms[4, m2]], l[ms[1, m1]]] + 
      ulp[k[ms[5, m2]], l[ms[1, m1]]]) (ulp[k[ms[2, m1]], 
       l[ms[1, m1]]] + ulp[k[ms[3, m1]], l[ms[1, m1]]] + 
      ulp[k[ms[4, m2]], l[ms[1, m1]]] + 
      ulp[k[ms[5, m2]], l[ms[1, m1]]]) (ulp[k[ms[3, m1]], 
       k[ms[4, m2]]] + ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], l[ms[1, m1]]] + 
      ulp[l[ms[1, m1]], l[ms[1, m1]]])) - 
 n[11][k[1], k[ms[2, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   k[ms[3, m1]], -k[ms[3, m1]] + 
    l[ms[2, m1]]]/(8 (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[1, m1]]] - 
      ulp[k[ms[5, m2]], l[ms[1, m1]]]) (ulp[k[ms[4, m2]], 
       l[ms[1, m1]]] + 
      ulp[k[ms[5, m2]], l[ms[1, m1]]]) (ulp[k[ms[3, m1]], 
       k[ms[4, m2]]] + ulp[k[ms[3, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], l[ms[1, m1]]] + 
      ulp[l[ms[1, m1]], l[ms[1, m1]]])) + 
 n[17][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
   k[ms[5, m2]], -k[ms[2, m1]] - k[ms[3, m1]] + 
    l[ms[2, m1]]]/(8 (ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[2, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[1, m1]]] - 
      ulp[k[ms[5, m2]], l[ms[1, m1]]]) (ulp[k[ms[4, m2]], 
       l[ms[1, m1]]] + 
      ulp[k[ms[5, m2]], l[ms[1, m1]]]) (ulp[k[ms[2, m1]], 
       l[ms[1, m1]]] + ulp[k[ms[3, m1]], l[ms[1, m1]]] + 
      ulp[k[ms[4, m2]], l[ms[1, m1]]] + 
      ulp[k[ms[5, m2]], l[ms[1, m1]]])) - 
 n[22][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   l[ms[1, m1]]]/(8 (ulp[k[ms[2, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[2, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[1, m1]]] - 
      ulp[k[ms[5, m2]], l[ms[1, m1]]]) (ulp[k[ms[4, m2]], 
       l[ms[1, m1]]] + ulp[k[ms[5, m2]], l[ms[1, m1]]])^2) + 
 n[24][k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]], 
   l[ms[1, 
     m1]]]/(8 (ulp[k[ms[3, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[3, m1]], k[ms[5, m2]]] - 
      ulp[k[ms[4, m2]], l[ms[1, m1]]] - 
      ulp[k[ms[5, m2]], l[ms[1, m1]]]) (ulp[k[ms[4, m2]], 
       l[ms[1, m1]]] + ulp[k[ms[5, m2]], l[ms[1, m1]]])^2)



==> ancillary/treeAmplitudes.m <==
(* ::Package:: *)

(*
Tree amplitudes in terms of numerators and propagators are stored in treeExpression[tree].
*)




treeExpression@Atree[k[ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], k[ms[4, m2]]] = n[3][k[ms[1, m1]], k[ms[2, m1]], k[ms[3, m2]], 
 k[ms[4, m2]]]/(2 (ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
   ulp[k[ms[3, m2]], k[ms[4, m2]]]))

treeExpression@Atree[k[1], k[2], k[ms[3, m2]], k[ms[4, m2]]] = n[4][k[1], k[2], k[ms[3, m2]], k[ms[4, m2]]]/(
 2 (ulp[k[ms[3, m2]], k[ms[3, m2]]] + 
    ulp[k[ms[3, m2]], k[ms[4, m2]]])) + 
 n[5][k[1], k[2], k[ms[3, m2]], k[ms[4, m2]]]/(
 2 ulp[k[2], k[ms[3, m2]]])

treeExpression@Atree[k[1], k[ms[3, m2]], k[2], k[ms[4, m2]]] = -(n[5][k[1], k[2], k[ms[3, m2]], k[ms[4, m2]]]/(
  2 ulp[k[2], k[ms[3, m2]]])) - 
 n[5][k[2], k[1], k[ms[3, m2]], k[ms[4, m2]]]/(
 2 ulp[k[2], k[ms[4, m2]]])

treeExpression@Atree[k[ms[1, m1]], k[ms[2, m1]], k[3], k[ms[4, m2]], k[ms[5, m2]]] = n[7][k[3], k[ms[2, m1]], k[ms[1, m1]], k[ms[4, m2]], 
   k[ms[5, m2]]]/(4 (ulp[k[ms[4, m2]], k[ms[5, m2]]] + 
      ulp[k[ms[5, m2]], k[ms[5, m2]]]) (ulp[k[ms[1, m1]], 
       k[ms[4, m2]]] + ulp[k[ms[1, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[4, m2]], k[ms[5, m2]]] + 
      ulp[k[ms[5, m2]], k[ms[5, m2]]])) + 
 n[7][k[3], k[ms[4, m2]], k[ms[5, m2]], k[ms[1, m1]], 
   k[ms[2, m1]]]/(4 (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
      ulp[k[ms[1, m1]], k[ms[2, m1]]]) (ulp[k[ms[1, m1]], 
       k[ms[1, m1]]] + ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
      ulp[k[ms[1, m1]], k[ms[5, m2]]] + 
      ulp[k[ms[2, m1]], k[ms[5, m2]]])) - 
 n[8][k[3], k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], 
   k[ms[5, m2]]]/(4 (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
      ulp[k[ms[1, m1]], k[ms[2, m1]]]) (ulp[k[ms[4, m2]], 
       k[ms[5, m2]]] + ulp[k[ms[5, m2]], k[ms[5, m2]]]))

treeExpression@Atree[k[ms[1, m1]], k[ms[2, m1]], k[ms[4, m2]], k[3], k[ms[5, m2]]] = -(n[7][k[3], k[ms[4, m2]], k[ms[5, m2]], k[ms[1, m1]], 
     k[ms[2, m1]]]/(4 (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
        ulp[k[ms[1, m1]], k[ms[2, m1]]]) (ulp[k[ms[1, m1]], 
         k[ms[1, m1]]] + ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
        ulp[k[ms[1, m1]], k[ms[5, m2]]] + 
        ulp[k[ms[2, m1]], k[ms[5, m2]]]))) - 
 n[7][k[3], k[ms[5, m2]], k[ms[4, m2]], k[ms[1, m1]], 
   k[ms[2, m1]]]/(4 (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
      ulp[k[ms[1, m1]], k[ms[2, m1]]]) (ulp[k[ms[1, m1]], 
       k[ms[1, m1]]] + ulp[k[ms[1, m1]], k[ms[2, m1]]] + 
      ulp[k[ms[1, m1]], k[ms[4, m2]]] + 
      ulp[k[ms[2, m1]], k[ms[4, m2]]]))

treeExpression@Atree[k[ms[1, m1]], k[ms[2, m1]], k[3], k[4], k[5]] = n[9][k[3], k[4], k[5], k[ms[1, m1]], k[ms[2, m1]]]/(
 4 ulp[k[4], 
   k[5]] (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
    ulp[k[ms[1, m1]], k[ms[2, m1]]])) + 
 n[9][k[5], k[4], k[3], k[ms[1, m1]], 
   k[ms[2, m1]]]/(4 (ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
      ulp[k[ms[1, m1]], k[ms[2, m1]]]) (ulp[k[5], k[ms[1, m1]]] + 
      ulp[k[5], k[ms[2, m1]]] + ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
      ulp[k[ms[1, m1]], k[ms[2, m1]]])) + 
 n[10][k[3], k[4], k[5], k[ms[1, m1]], k[ms[2, m1]]]/(
 4 ulp[k[4], 
   k[5]] (ulp[k[4], k[5]] + ulp[k[4], k[ms[1, m1]]] + 
    ulp[k[5], k[ms[1, m1]]])) - 
 n[10][k[5], k[4], k[3], k[ms[2, m1]], 
   k[ms[1, m1]]]/(4 ulp[k[5], 
     k[ms[1, m1]]] (ulp[k[5], k[ms[1, m1]]] + 
      ulp[k[5], k[ms[2, m1]]] + ulp[k[ms[1, m1]], k[ms[1, m1]]] + 
      ulp[k[ms[1, m1]], k[ms[2, m1]]])) + 
 n[11][k[3], k[4], k[5], k[ms[1, m1]], k[ms[2, m1]]]/(
 4 ulp[k[5], 
   k[ms[1, m1]]] (ulp[k[4], k[5]] + ulp[k[4], k[ms[1, m1]]] + 
    ulp[k[5], k[ms[1, m1]]]))

treeExpression@Atree[k[ms[1, m1]], k[3], k[ms[2, m1]], k[4], k[5]] = -(n[10][k[3], k[4], k[5], k[ms[1, m1]], k[ms[2, m1]]]/(
  4 ulp[k[4], 
    k[5]] (ulp[k[4], k[5]] + ulp[k[4], k[ms[1, m1]]] + 
     ulp[k[5], k[ms[1, m1]]]))) - 
 n[10][k[3], k[4], k[5], k[ms[2, m1]], k[ms[1, m1]]]/(
 4 ulp[k[4], 
   k[5]] (ulp[k[4], k[5]] + ulp[k[4], k[ms[2, m1]]] + 
    ulp[k[5], k[ms[2, m1]]])) - 
 n[11][k[3], k[4], k[5], k[ms[1, m1]], k[ms[2, m1]]]/(
 4 ulp[k[5], 
   k[ms[1, m1]]] (ulp[k[4], k[5]] + ulp[k[4], k[ms[1, m1]]] + 
    ulp[k[5], k[ms[1, m1]]])) - 
 n[11][k[4], k[3], k[5], k[ms[1, m1]], k[ms[2, m1]]]/(
 4 ulp[k[4], k[ms[2, m1]]] ulp[k[5], k[ms[1, m1]]]) - 
 n[11][k[4], k[5], k[3], k[ms[1, m1]], k[ms[2, m1]]]/(
 4 ulp[k[4], 
   k[ms[2, m1]]] (ulp[k[4], k[5]] + ulp[k[4], k[ms[2, m1]]] + 
    ulp[k[5], k[ms[2, m1]]]))


treeExpression[Atree[k[ms[1,m1]],k[ms[2,m1]],l[1],l[2]]]=n[4][l[1],l[2],k[ms[1,m1]],k[ms[2,m1]]]/(2 ulp[l[1],l[2]])+n[5][l[2],l[1],k[ms[2,m1]],k[ms[1,m1]]]/(2 ulp[k[ms[2,m1]],l[1]])

treeExpression[Atree[k[ms[1,m1]],k[ms[2,m1]],l[ms[1,m1]],l[ms[2,m1]]]]=n[3][k[ms[1,m1]],k[ms[2,m1]],l[ms[1,m1]],l[ms[2,m1]]]/(2 (ulp[k[ms[1,m1]],k[ms[1,m1]]]+ulp[l[ms[1,m1]],l[ms[2,m1]]]))+n[3][k[ms[1,m1]],l[ms[2,m1]],l[ms[1,m1]],k[ms[2,m1]]]/(2 (ulp[k[ms[1,m1]],k[ms[1,m1]]]+ulp[k[ms[2,m1]],l[ms[1,m1]]]))

treeExpression[Atree[k[ms[1,m1]],k[ms[2,m1]],l[ms[1,m2]],l[ms[2,m2]]]]=n[3][k[ms[1,m1]],k[ms[2,m1]],l[ms[1,m2]],l[ms[2,m2]]]/(2 (ulp[l[ms[1,m2]],l[ms[2,m2]]]+ulp[l[ms[2,m2]],l[ms[2,m2]]]))

treeExpression[Atree[k[ms[1,m1]],l[ms[1,m1]],l[ms[2,m2]],k[ms[4,m2]]]]=-(n[3][k[ms[1,m1]],l[ms[1,m1]],k[ms[4,m2]],l[ms[2,m2]]]/(2 (ulp[k[ms[4,m2]],k[ms[4,m2]]]+ulp[k[ms[4,m2]],l[ms[2,m2]]])))

treeExpression[Atree[-l[2],-l[1],k[ms[3,m2]],k[ms[4,m2]]]]=-(n[4][-l[1],-l[2],k[ms[3,m2]],k[ms[4,m2]]]/(2 ulp[l[1],l[2]]))-n[5][-l[2],-l[1],k[ms[3,m2]],k[ms[4,m2]]]/(2 ulp[k[ms[4,m2]],l[2]])

treeExpression[Atree[-l[ms[2,m1]],-l[ms[1,m1]],k[ms[3,m2]],k[ms[4,m2]]]]=-(n[3][k[ms[3,m2]],k[ms[4,m2]],-l[ms[1,m1]],-l[ms[2,m1]]]/(2 (ulp[l[ms[1,m1]],l[ms[1,m1]]]+ulp[l[ms[1,m1]],l[ms[2,m1]]])))

treeExpression[Atree[-l[ms[2,m2]],-l[ms[1,m1]],k[ms[2,m1]],k[ms[3,m2]]]]=-(n[3][-l[ms[2,m2]],k[ms[3,m2]],-l[ms[1,m1]],k[ms[2,m1]]]/(2 (ulp[k[ms[3,m2]],k[ms[3,m2]]]-ulp[k[ms[3,m2]],l[ms[2,m2]]])))

treeExpression[Atree[-l[ms[2,m2]],-l[ms[1,m2]],k[ms[3,m2]],k[ms[4,m2]]]]=-(n[3][k[ms[3,m2]],k[ms[4,m2]],-l[ms[1,m1]],-l[ms[2,m1]]]/(ulp[l[ms[1,m1]],l[ms[1,m1]]]+2 ulp[l[ms[1,m1]],l[ms[2,m1]]]+ulp[l[ms[2,m1]],l[ms[2,m1]]]))

(*trees needed for 5pt loop cuts*)

treeExpression[
  Atree[k[1], k[ms[2, m1]], l[ms[1, m1]], l[2]]] = -(
   n[4][k[1], l[2], k[ms[2, m1]], l[ms[1, m1]]]/(
   ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
    2 ulp[k[ms[2, m1]], l[ms[1, m1]]] + 
    ulp[l[ms[1, m1]], l[ms[1, m1]]])) + 
  n[5][k[1], l[2], l[ms[1, m1]], 
   k[ms[2, m1]]]/(-ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
   2 ulp[l[2], l[ms[1, m1]]] + ulp[l[ms[1, m1]], l[ms[1, m1]]])

treeExpression[
  Atree[k[ms[3, m1]], k[ms[4, m2]], l[ms[1, m2]], l[ms[2, m1]]]] =
 n[3][k[ms[3, m1]], l[ms[2, m1]], l[ms[1, m2]], k[ms[4, m2]]]/(
 2 (ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
    ulp[k[ms[4, m2]], l[ms[1, m2]]]))

treeExpression[Atree[k[ms[4, m2]], k[ms[5, m2]], l[1], l[2]]] = 
 n[4][l[1], l[2], k[ms[4, m2]], k[ms[5, m2]]]/(2 ulp[l[1], l[2]]) + 
  n[5][l[2], l[1], k[ms[5, m2]], k[ms[4, m2]]]/(
  2 ulp[k[ms[5, m2]], l[1]])

treeExpression[
  Atree[k[ms[4, m2]], k[ms[5, m2]], l[ms[1, m1]], l[ms[2, m1]]]] =
 n[3][k[ms[4, m2]], k[ms[5, m2]], l[ms[1, m1]], l[ms[2, m1]]]/(
 2 (ulp[l[ms[1, m1]], l[ms[1, m1]]] + 
    ulp[l[ms[1, m1]], l[ms[2, m1]]]))

treeExpression[
  Atree[k[ms[4, m2]], k[ms[5, m2]], l[ms[1, m2]], l[ms[2, m2]]]] =
 n[3][k[ms[4, m2]], k[ms[5, m2]], l[ms[1, m2]], l[ms[2, m2]]]/(
  2 (ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
     ulp[l[ms[1, m2]], l[ms[2, m2]]])) + 
  n[3][k[ms[4, m2]], l[ms[2, m2]], l[ms[1, m2]], k[ms[5, m2]]]/(
  2 (ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
     ulp[k[ms[5, m2]], l[ms[1, m2]]]))

(*5 point trees*)


treeExpression[
   Atree[-l[2], -l[1], k[ms[2, m1]], k[1], k[ms[3, m1]]]] = 
  n[10][k[1], -l[1], -l[2], k[ms[2, m1]], k[ms[3, m1]]]/(
   4 ulp[l[1], 
     l[2]] (-ulp[k[ms[2, m1]], l[1]] - ulp[k[ms[2, m1]], l[2]] + 
      ulp[l[1], l[2]])) + 
   n[10][k[1], -l[1], -l[2], k[ms[3, m1]], k[ms[2, m1]]]/(
   4 ulp[l[1], 
     l[2]] (-ulp[k[ms[3, m1]], l[1]] - ulp[k[ms[3, m1]], l[2]] + 
      ulp[l[1], l[2]])) - 
   n[11][k[1], -l[2], -l[1], k[ms[2, m1]], k[ms[3, m1]]]/(
   4 ulp[k[ms[2, m1]], 
     l[1]] (ulp[k[ms[2, m1]], l[1]] + ulp[k[ms[2, m1]], l[2]] - 
      ulp[l[1], l[2]])) - 
   n[11][-l[2], k[1], -l[1], k[ms[2, m1]], k[ms[3, m1]]]/(
   4 ulp[k[ms[2, m1]], l[1]] ulp[k[ms[3, m1]], l[2]]) - 
   n[11][-l[2], -l[1], k[1], k[ms[2, m1]], k[ms[3, m1]]]/(
   4 ulp[k[ms[3, m1]], 
     l[2]] (ulp[k[ms[3, m1]], l[1]] + ulp[k[ms[3, m1]], l[2]] - 
      ulp[l[1], l[2]]))

 treeExpression[
   Atree[-l[2], -l[ms[1, m1]], k[ms[3, m1]], k[ms[4, m2]], 
    k[ms[5, m2]]]] = -(n[7][-l[2], k[ms[5, m2]], k[ms[4, m2]], 
       k[ms[3, m1]], -l[ms[1, m1]]]/(4 ulp[k[ms[5, m2]], 
         l[2]] (-ulp[k[ms[4, m2]], k[ms[4, m2]]] - 
          ulp[k[ms[4, m2]], k[ms[5, m2]]] + ulp[k[ms[4, m2]], l[2]] + 
          ulp[k[ms[5, m2]], l[2]]))) + 
   n[7][-l[2], -l[ms[1, m1]], k[ms[3, m1]], k[ms[4, m2]], 
    k[ms[5, m2]]]/(
   4 (ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
      ulp[k[ms[4, m2]], k[ms[5, m2]]]) ulp[l[2], l[ms[1, m1]]]) + 
   n[8][-l[2], k[ms[4, m2]], k[ms[5, m2]], 
     k[ms[3, m1]], -l[
       ms[1, m1]]]/(4 (ulp[k[ms[4, m2]], k[ms[4, m2]]] + 
        ulp[k[ms[4, m2]], k[ms[5, m2]]]) (ulp[k[ms[4, m2]], 
         k[ms[4, m2]]] + ulp[k[ms[4, m2]], k[ms[5, m2]]] - 
        ulp[k[ms[4, m2]], l[2]] - ulp[k[ms[5, m2]], l[2]]))

 treeExpression[
   Atree[-l[ms[2, m1]], -l[ms[1, m1]], k[1], k[ms[2, m1]], 
    k[ms[3, m1]]]] = -(n[7][k[1], k[ms[2, m1]], 
       k[ms[3, m1]], -l[ms[1, m1]], -l[
         ms[2, m1]]]/(4 (ulp[k[ms[3, m1]], k[ms[3, m1]]] + 
          ulp[l[ms[1, m1]], l[ms[2, m1]]]) (ulp[k[ms[3, m1]], 
           k[ms[3, m1]]] - ulp[k[ms[3, m1]], l[ms[1, m1]]] - 
          ulp[k[ms[3, m1]], l[ms[2, m1]]] + 
          ulp[l[ms[1, m1]], l[ms[2, m1]]]))) - 
   n[7][k[1], k[ms[2, m1]], -l[ms[1, m1]], 
     k[ms[3, m1]], -l[
       ms[2, m1]]]/(4 (ulp[k[ms[3, m1]], k[ms[3, m1]]] - 
        ulp[k[ms[3, m1]], l[ms[2, m1]]]) (ulp[k[ms[3, m1]], 
         k[ms[3, m1]]] - ulp[k[ms[3, m1]], l[ms[1, m1]]] - 
        ulp[k[ms[3, m1]], l[ms[2, m1]]] + 
        ulp[l[ms[1, m1]], l[ms[2, m1]]])) - 
   n[7][k[1], -l[ms[1, m1]], k[ms[2, m1]], 
     k[ms[3, m1]], -l[
       ms[2, m1]]]/(4 (ulp[k[ms[3, m1]], k[ms[3, m1]]] - 
        ulp[k[ms[3, m1]], l[ms[2, m1]]]) (ulp[k[ms[2, m1]], 
         k[ms[3, m1]]] - ulp[k[ms[2, m1]], l[ms[2, m1]]] + 
        ulp[k[ms[3, m1]], k[ms[3, m1]]] - 
        ulp[k[ms[3, m1]], l[ms[2, m1]]])) + 
   n[7][k[1], -l[ms[1, m1]], -l[ms[2, m1]], k[ms[2, m1]], 
     k[ms[3, m1]]]/(4 (ulp[k[ms[2, m1]], k[ms[3, m1]]] + 
        ulp[k[ms[3, m1]], k[ms[3, m1]]]) (ulp[k[ms[2, m1]], 
         k[ms[3, m1]]] - ulp[k[ms[2, m1]], l[ms[2, m1]]] + 
        ulp[k[ms[3, m1]], k[ms[3, m1]]] - 
        ulp[k[ms[3, m1]], l[ms[2, m1]]])) - 
   n[8][k[1], k[ms[2, m1]], 
     k[ms[3, m1]], -l[ms[1, m1]], -l[
       ms[2, m1]]]/(4 (ulp[k[ms[2, m1]], k[ms[3, m1]]] + 
        ulp[k[ms[3, m1]], k[ms[3, m1]]]) (ulp[k[ms[3, m1]], 
         k[ms[3, m1]]] + ulp[l[ms[1, m1]], l[ms[2, m1]]]))

 treeExpression[
   Atree[-l[ms[2, m1]], -l[ms[1, m2]], k[ms[5, m2]], k[1], 
    k[ms[2, m1]]]] = 
  n[7][k[1], k[ms[2, m1]], -l[ms[2, m1]], -l[ms[1, m2]], 
     k[ms[5, m2]]]/(4 (ulp[k[ms[5, m2]], k[ms[5, m2]]] - 
        ulp[k[ms[5, m2]], l[ms[1, m2]]]) (ulp[k[ms[5, m2]], 
         k[ms[5, m2]]] - ulp[k[ms[5, m2]], l[ms[1, m2]]] - 
        ulp[k[ms[5, m2]], l[ms[2, m1]]] + 
        ulp[l[ms[1, m2]], l[ms[2, m1]]])) + 
   n[7][k[1], k[ms[5, m2]], -l[ms[1, m2]], 
     k[ms[2, m1]], -l[
       ms[2, m1]]]/(4 (ulp[k[ms[2, m1]], k[ms[2, m1]]] - 
        ulp[k[ms[2, m1]], l[ms[2, m1]]]) (ulp[k[ms[2, m1]], 
         k[ms[2, m1]]] - ulp[k[ms[2, m1]], l[ms[1, m2]]] - 
        ulp[k[ms[2, m1]], l[ms[2, m1]]] + 
        ulp[l[ms[1, m2]], l[ms[2, m1]]])) - 
   n[8][k[1], -l[ms[1, m2]], k[ms[5, m2]], 
     k[ms[2, m1]], -l[
       ms[2, m1]]]/(4 (ulp[k[ms[2, m1]], k[ms[2, m1]]] - 
        ulp[k[ms[2, m1]], l[ms[2, m1]]]) (ulp[k[ms[5, m2]], 
         k[ms[5, m2]]] - ulp[k[ms[5, m2]], l[ms[1, m2]]]))

 treeExpression[
   Atree[-l[ms[2, m2]], -l[ms[1, m2]], k[1], k[ms[2, m1]], 
    k[ms[3, m1]]]] = -(n[7][k[1], k[ms[2, m1]], 
       k[ms[3, m1]], -l[ms[1, m2]], -l[
         ms[2, m2]]]/(2 (ulp[k[ms[2, m1]], k[ms[2, m1]]] - 
          ulp[k[ms[3, m1]], k[ms[3, m1]]] - 
          2 (ulp[k[ms[3, m1]], l[ms[1, m2]]] + 
             ulp[k[ms[3, m1]], l[ms[2, m2]]] - 
             ulp[l[ms[1, m2]], l[ms[1, m2]]] - 
             ulp[l[ms[1, m2]], l[ms[2, m2]]])) (ulp[l[ms[1, m2]], 
           l[ms[1, m2]]] + ulp[l[ms[1, m2]], l[ms[2, m2]]]))) + 
   n[7][k[1], -l[ms[1, m2]], -l[ms[2, m2]], k[ms[2, m1]], 
     k[ms[3, m1]]]/(4 (ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
        ulp[k[ms[2, m1]], k[ms[3, m1]]]) (ulp[k[ms[2, m1]], 
         k[ms[2, m1]]] + ulp[k[ms[2, m1]], k[ms[3, m1]]] - 
        ulp[k[ms[2, m1]], l[ms[2, m2]]] - 
        ulp[k[ms[3, m1]], l[ms[2, m2]]])) - 
   n[8][k[1], k[ms[2, m1]], 
     k[ms[3, m1]], -l[ms[1, m2]], -l[
       ms[2, m2]]]/(4 (ulp[k[ms[2, m1]], k[ms[2, m1]]] + 
        ulp[k[ms[2, m1]], k[ms[3, m1]]]) (ulp[l[ms[1, m2]], 
         l[ms[1, m2]]] + ulp[l[ms[1, m2]], l[ms[2, m2]]]))













==> ancillary/trees.m <==
(* ::Package:: *)

(*
Node representations of all topologies for tree-level amplitudes at 3-point with 0 and 1 massive scalar, 4-point with 0, 1 and 2 massive scalars, and 5-point with 1 and 2 massive scalars are stored in treeGraphSet. 
The topologies relevant to each amplitude are stored in topologiesRelevantTo_pt_Mass.
Kinematic numerators are stored in kinematics[graph].
Color factors (in terms of f's and T's) are stored in color[graph].
*)

treeGraphSet = {nodeGraph[{node[k[1], k[2], k[3]]}], nodeGraph[{node[k[1], k[ms[2, m1]], k[ms[3, m1]]]}], nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], node[-e[internal[1]], k[ms[3, m2]], k[ms[4, m2]]]}], nodeGraph[{node[k[1], k[2], e[internal[1]]], node[-e[internal[1]], k[ms[3, m1]], k[ms[4, m1]]]}], nodeGraph[{node[k[ms[4, m1]], k[1], e[ms[internal[1], m1]]], node[-e[ms[internal[1], m1]], k[2], k[ms[3, m1]]]}], nodeGraph[{node[k[1], k[2], e[internal[1]]], 
    node[-e[internal[1]], k[3], k[4]]}], nodeGraph[{node[k[1], k[ms[2, m1]], e[ms[internal[1], m1]]], node[-e[ms[internal[1], m1]], k[ms[3, m1]], e[internal[2]]], 
    node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]]}], nodeGraph[{node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]], node[e[internal[2]], k[1], e[internal[1]]], 
    node[-e[internal[1]], k[ms[2, m1]], k[ms[3, m1]]]}], nodeGraph[{node[k[1], e[internal[1]], e[internal[2]]], node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]], 
    node[-e[internal[1]], k[2], k[3]]}], nodeGraph[{node[-e[internal[1]], k[2], k[3]],  node[k[ms[5, m2]], k[1], e[ms[internal[2], m2]]], node[-e[ms[internal[2], m2]], e[internal[1]], k[ms[4, m2]]]}], nodeGraph[{node[k[ms[5, m2]], k[1], e[ms[internal[2], m2]]], node[k[3], k[ms[4, m2]], e[ms[internal[1], m2]]], node[-e[ms[internal[1], m2]], -e[ms[internal[2], m2]], k[2]]}]}

topologiesRelevantTo3pt0Mass = treeGraphSet[[{1}]]
topologiesRelevantTo3pt1Mass = treeGraphSet[[{2}]]
topologiesRelevantTo4pt2Mass = treeGraphSet[[{3}]]
topologiesRelevantTo4pt1Mass = treeGraphSet[[{4, 5}]]
topologiesRelevantTo4pt0Mass = treeGraphSet[[{6}]]
toplogiesRelevantTo5pt2Mass = treeGraphSet[[{7, 8}]]
toplogiesRelevantTo5pt1Mass = treeGraphSet[[{9, 10, 11}]]
  
kinematics[nodeGraph[{node[k[1], k[2], k[3]]}]] = ulp[eps[k[1]], k[3]]*ulp[eps[k[2]], eps[k[3]]] + ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[1]] + ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[2]]

color[nodeGraph[{node[k[1], k[2], k[3]]}]] = fColor[k[1], k[2], k[3]]

kinematics[nodeGraph[{node[k[1], k[ms[2, m1]], k[ms[3, m1]]]}]] = ulp[k[ms[3, m1]], eps[k[1]]]

color[nodeGraph[{node[k[1], k[ms[2, m1]], k[ms[3, m1]]]}]] = TcolorString[k[1], {k[ms[2, m1]], k[ms[3, m1]]}]

kinematics[nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], node[-e[internal[1]], k[ms[3, m2]], k[ms[4, m2]]]}]] = (-ulp[k[ms[1, m1]], k[ms[2, m1]]] - ulp[k[ms[2, m1]], k[ms[2, m1]]] - 2*ulp[k[ms[2, m1]], k[ms[3, m2]]])/2
  
color[nodeGraph[{node[k[ms[1, m1]], k[ms[2, m1]], e[internal[1]]], node[-e[internal[1]], k[ms[3, m2]], k[ms[4, m2]]]}]] = TcolorString[e[internal[1]], {k[ms[1, m1]], k[ms[2, m1]]}]*TcolorString[e[internal[1]], {k[ms[3, m2]], k[ms[4, m2]]}]

kinematics[nodeGraph[{node[k[1], k[2], e[internal[1]]], node[-e[internal[1]], k[ms[3, m1]], k[ms[4, m1]]]}]] = (ulp[eps[k[1]], k[2]] + ulp[eps[k[1]], k[ms[3, m1]]])*ulp[eps[k[2]], k[ms[3, m1]]] - ulp[eps[k[1]], k[ms[3, m1]]]*(ulp[eps[k[2]], k[1]] + ulp[eps[k[2]], k[ms[3, m1]]]) + (ulp[eps[k[1]], eps[k[2]]]*ulp[k[1], k[ms[3, m1]]])/2 - (ulp[eps[k[1]], eps[k[2]]]*ulp[k[2], k[ms[3, m1]]])/2

color[nodeGraph[{node[k[1], k[2], e[internal[1]]], node[-e[internal[1]], k[ms[3, m1]], k[ms[4, m1]]]}]] = fColor[k[1], k[2], e[internal[1]]]*TcolorString[e[internal[1]], {k[ms[3, m1]], k[ms[4, m1]]}]

kinematics[nodeGraph[{node[k[ms[4, m1]], k[1], e[ms[internal[1], m1]]], node[-e[ms[internal[1], m1]], k[2], k[ms[3, m1]]]}]] = (ulp[eps[k[1]], k[2]] + ulp[eps[k[1]], k[ms[3, m1]]])*   ulp[eps[k[2]], k[ms[3, m1]]] - (ulp[eps[k[1]], eps[k[2]]]*ulp[k[2], k[ms[3, m1]]])/2
  
color[nodeGraph[{node[k[ms[4, m1]], k[1], e[ms[internal[1], m1]]], node[-e[ms[internal[1], m1]], k[2], k[ms[3, m1]]]}]] = TcolorString[k[1], {e[ms[internal[1], m1]], k[ms[4, m1]]}]*TcolorString[k[2], {k[ms[3, m1]], e[ms[internal[1], m1]]}]

kinematics[nodeGraph[{node[k[1], k[2], e[internal[1]]], node[-e[internal[1]], k[3], k[4]]}]] = -(ulp[eps[k[1]], k[4]]*(ulp[eps[k[2]], k[3]]*ulp[eps[k[3]], eps[k[4]]] + ulp[eps[k[2]], eps[k[4]]]*ulp[eps[k[3]], k[4]] - ulp[eps[k[2]], eps[k[3]]]*ulp[eps[k[4]], k[3]])) + ulp[eps[k[1]], k[3]]*(ulp[eps[k[2]], k[4]]*ulp[eps[k[3]], eps[k[4]]] - ulp[eps[k[2]], eps[k[4]]]*ulp[eps[k[3]], k[4]] + ulp[eps[k[2]], eps[k[3]]]*ulp[eps[k[4]], k[3]]) + (ulp[eps[k[1]], eps[k[4]]]*(2*(ulp[eps[k[2]], k[3]] + ulp[eps[k[2]], k[4]])*ulp[eps[k[3]], k[4]] - ulp[eps[k[2]], eps[k[3]]]*ulp[k[1], k[2]]) + ulp[eps[k[1]], eps[k[3]]]*(-2*(ulp[eps[k[2]], k[3]] + ulp[eps[k[2]], k[4]])*ulp[eps[k[4]], k[3]] + ulp[eps[k[2]], eps[k[4]]]*ulp[k[1], k[2]]) - ulp[eps[k[1]], eps[k[2]]]*(2*ulp[eps[k[3]], k[4]]*ulp[eps[k[4]], k[2]] - 2*ulp[eps[k[3]], k[2]]*ulp[eps[k[4]], k[3]] + ulp[eps[k[3]], eps[k[4]]]*(ulp[k[1], k[2]] + 2*ulp[k[2], k[3]])))/2

color[nodeGraph[{node[k[1], k[2], e[internal[1]]], node[-e[internal[1]], k[3], k[4]]}]] = fColor[e[internal[1]], k[3], k[4]]*fColor[k[1], k[2], e[internal[1]]]

kinematics[nodeGraph[{node[k[1], k[ms[2, m1]], e[ms[internal[1], m1]]], node[-e[ms[internal[1], m1]], k[ms[3, m1]], e[internal[2]]],node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]]}]] = ((ulp[eps[k[1]], k[ms[2, m1]]] + ulp[eps[k[1]], k[ms[3, m1]]] + 2*ulp[eps[k[1]], k[ms[4, m2]]])*ulp[k[1], k[ms[2, m1]]] + 2*ulp[eps[k[1]], k[ms[2, m1]]]*(ulp[k[1], k[ms[3, m1]]] + ulp[k[ms[2, m1]], k[ms[3, m1]]] +ulp[k[ms[3, m1]], k[ms[3, m1]]] + 2*ulp[k[ms[3, m1]], k[ms[4, m2]]]))/4
  
color[nodeGraph[{node[k[1], k[ms[2, m1]], e[ms[internal[1], m1]]], node[-e[ms[internal[1], m1]], k[ms[3, m1]], e[internal[2]]], node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]]}]] = TcolorString[e[internal[2]], {e[ms[internal[1], m1]], k[ms[3, m1]]}]*TcolorString[e[internal[2]], {k[ms[4, m2]], k[ms[5, m2]]}]*TcolorString[k[1], {k[ms[2, m1]], e[ms[internal[1], m1]]}]

kinematics[nodeGraph[{node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]], node[e[internal[2]], k[1], e[internal[1]]], node[-e[internal[1]], k[ms[2, m1]], k[ms[3, m1]]]}]] = (2*ulp[eps[k[1]], k[ms[4, m2]]]*(ulp[k[1], k[ms[2, m1]]] - ulp[k[1], k[ms[3, m1]]]) - ulp[eps[k[1]], k[ms[3, m1]]]*(ulp[k[1], k[ms[2, m1]]] + ulp[k[1], k[ms[3, m1]]] + 2*(ulp[k[ms[2, m1]], k[ms[2, m1]]] + ulp[k[ms[2, m1]], k[ms[3, m1]]] +2*ulp[k[ms[2, m1]], k[ms[4, m2]]])) + ulp[eps[k[1]], k[ms[2, m1]]]*(ulp[k[1], k[ms[2, m1]]] + ulp[k[1], k[ms[3, m1]]] + 2*(ulp[k[ms[2, m1]], k[ms[3, m1]]] + ulp[k[ms[3, m1]], k[ms[3, m1]]] + 2*ulp[k[ms[3, m1]], k[ms[4, m2]]])))/4
  
color[nodeGraph[{node[-e[internal[2]], k[ms[4, m2]], k[ms[5, m2]]], node[e[internal[2]], k[1], e[internal[1]]], node[-e[internal[1]], k[ms[2, m1]], k[ms[3, m1]]]}]] = fColor[e[internal[2]], k[1], e[internal[1]]]*TcolorString[e[internal[1]], {k[ms[2, m1]], k[ms[3, m1]]}]*TcolorString[e[internal[2]], {k[ms[4, m2]], k[ms[5, m2]]}]

kinematics[nodeGraph[{node[k[1], e[internal[1]], 
   e[internal[2]]], node[-e[internal[2]], 
   k[ms[4, m2]], k[ms[5, m2]]], 
  node[-e[internal[1]], k[2], k[3]]}]] = (4*ulp[eps[k[1]], k[ms[4, m2]]]*
   ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[eps[k[3]], k[2]] - 
  4*ulp[eps[k[1]], k[ms[5, m2]]]*
   ulp[eps[k[2]], k[ms[5, m2]]]*
   ulp[eps[k[3]], k[2]] - 
  4*ulp[eps[k[1]], k[ms[4, m2]]]*
   ulp[eps[k[2]], k[3]]*ulp[eps[k[3]], 
    k[ms[4, m2]]] + 4*ulp[eps[k[1]], 
    k[ms[5, m2]]]*ulp[eps[k[2]], k[3]]*
   ulp[eps[k[3]], k[ms[5, m2]]] + 
  2*ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], 
    k[ms[4, m2]]]*ulp[k[1], k[2]] - 
  4*a[2]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[1], k[2]] - 2*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[5, m2]]]*
   ulp[k[1], k[2]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[ms[5, m2]]]*
   ulp[k[1], k[2]] - 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[2]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[2]] + 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[5, m2]]]*
   ulp[k[1], k[2]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[5, m2]]]*
   ulp[k[1], k[2]] + 2*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[1], k[3]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[1], k[3]] - 2*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[5, m2]]]*
   ulp[k[1], k[3]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[ms[5, m2]]]*
   ulp[k[1], k[3]] - 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[3]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[3]] + 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[5, m2]]]*
   ulp[k[1], k[3]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[5, m2]]]*
   ulp[k[1], k[3]] + 2*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], 
    k[ms[4, m2]]] + 4*a[1]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[1], k[ms[4, m2]]] - 
  4*a[2]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], 
    k[ms[4, m2]]] - 4*a[3]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[1], k[ms[4, m2]]] - 
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[ms[4, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[3]]*ulp[k[1], 
    k[ms[4, m2]]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[ms[4, m2]]] + 
  2*ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], 
    k[ms[4, m2]]]*ulp[k[1], k[ms[4, m2]]] - 
  4*a[2]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[1], k[ms[4, m2]]] - 
  2*ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], 
    k[1]]*ulp[k[1], k[ms[4, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], 
    k[ms[4, m2]]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[1], k[ms[4, m2]]] + 
  4*a[3]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], 
    k[ms[4, m2]]] + ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[1], 
    k[ms[4, m2]]] - 4*a[1]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[2]]*
   ulp[k[1], k[ms[4, m2]]] + 
  4*a[2]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[1], 
    k[ms[4, m2]]] - 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[ms[4, m2]]] + 
  4*a[2]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[ms[4, m2]]] - 
  2*ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], 
    k[1]]*ulp[k[1], k[ms[5, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], 
    k[ms[5, m2]]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[1], k[ms[5, m2]]] + 
  4*a[3]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], 
    k[ms[5, m2]]] + ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[3]]*ulp[k[1], 
    k[ms[5, m2]]] - 4*a[1]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[ms[5, m2]]] + 
  4*a[2]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[3]]*ulp[k[1], 
    k[ms[5, m2]]] - 2*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[5, m2]]]*
   ulp[k[1], k[ms[5, m2]]] + 
  4*a[2]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[5, m2]]]*
   ulp[k[1], k[ms[5, m2]]] + 
  2*ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], 
    k[1]]*ulp[k[1], k[ms[5, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], 
    k[ms[5, m2]]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[1], k[ms[5, m2]]] - 
  4*a[3]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], 
    k[ms[5, m2]]] - ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[1], 
    k[ms[5, m2]]] + 4*a[1]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[2]]*
   ulp[k[1], k[ms[5, m2]]] - 
  4*a[2]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[1], 
    k[ms[5, m2]]] + 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[5, m2]]]*
   ulp[k[1], k[ms[5, m2]]] - 
  4*a[2]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[5, m2]]]*
   ulp[k[1], k[ms[5, m2]]] - 
  2*ulp[eps[k[1]], k[ms[4, m2]]]*
   ulp[eps[k[2]], eps[k[3]]]*
   ulp[k[2], k[ms[4, m2]]] + 
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[2], k[ms[4, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[2], 
    k[ms[4, m2]]] - 4*a[3]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[2], k[ms[4, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[3]]*ulp[k[2], 
    k[ms[4, m2]]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[2], k[ms[4, m2]]] - 
  ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[2], k[ms[4, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[2], 
    k[ms[4, m2]]] + 4*a[3]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[2], k[ms[4, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[2], 
    k[ms[4, m2]]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[2], k[ms[4, m2]]] + 
  2*ulp[eps[k[1]], k[ms[5, m2]]]*
   ulp[eps[k[2]], eps[k[3]]]*
   ulp[k[2], k[ms[5, m2]]] - 
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[2], k[ms[5, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[2], 
    k[ms[5, m2]]] + 4*a[3]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[2], k[ms[5, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[3]]*ulp[k[2], 
    k[ms[5, m2]]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[ms[5, m2]]]*
   ulp[k[2], k[ms[5, m2]]] + 
  ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[2], k[ms[5, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[2], 
    k[ms[5, m2]]] - 4*a[3]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[2], k[ms[5, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[2], 
    k[ms[5, m2]]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[5, m2]]]*
   ulp[k[2], k[ms[5, m2]]] + 
  2*ulp[eps[k[1]], k[ms[4, m2]]]*
   ulp[eps[k[2]], eps[k[3]]]*
   ulp[k[3], k[ms[4, m2]]] + 
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[3], k[ms[4, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[3], 
    k[ms[4, m2]]] - 4*a[3]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[3], k[ms[4, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[3]]*ulp[k[3], 
    k[ms[4, m2]]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[3], k[ms[4, m2]]] - 
  ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[3], k[ms[4, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[3], 
    k[ms[4, m2]]] + 4*a[3]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[3], k[ms[4, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[3], 
    k[ms[4, m2]]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[3], k[ms[4, m2]]] + 
  ulp[eps[k[1]], k[2]]*
   (4*(ulp[eps[k[2]], k[ms[4, m2]]] - 
      ulp[eps[k[2]], k[ms[5, m2]]])*
     ulp[eps[k[3]], k[2]] + 
    4*ulp[eps[k[2]], k[3]]*
     (-ulp[eps[k[3]], k[ms[4, m2]]] + 
      ulp[eps[k[3]], k[ms[5, m2]]]) + 
    ulp[eps[k[2]], eps[k[3]]]*
     ((1 - 4*a[3])*ulp[k[1], k[ms[4, m2]]] + 
      (-1 + 4*a[3])*ulp[k[1], k[ms[5, m2]]] - 
      4*a[3]*ulp[k[2], k[ms[4, m2]]] + 
      4*a[3]*ulp[k[2], k[ms[5, m2]]] - 
      4*(-1 + a[3])*(ulp[k[3], k[ms[4, m2]]] - 
        ulp[k[3], k[ms[5, m2]]]))) + 
  ulp[eps[k[1]], k[3]]*
   (4*(ulp[eps[k[2]], k[ms[4, m2]]] - 
      ulp[eps[k[2]], k[ms[5, m2]]])*
     ulp[eps[k[3]], k[2]] + 
    4*ulp[eps[k[2]], k[3]]*
     (-ulp[eps[k[3]], k[ms[4, m2]]] + 
      ulp[eps[k[3]], k[ms[5, m2]]]) + 
    ulp[eps[k[2]], eps[k[3]]]*
     ((-1 + 4*a[3])*ulp[k[1], k[ms[4, m2]]] + 
      (1 - 4*a[3])*ulp[k[1], k[ms[5, m2]]] + 
      4*(-1 + a[3])*ulp[k[2], k[ms[4, m2]]] - 
      4*(-1 + a[3])*ulp[k[2], k[ms[5, m2]]] + 
      4*a[3]*(ulp[k[3], k[ms[4, m2]]] - 
        ulp[k[3], k[ms[5, m2]]]))) + 
  (-2*ulp[eps[k[1]], k[ms[5, m2]]]*
     ulp[eps[k[2]], eps[k[3]]] - 
    ulp[eps[k[1]], eps[k[3]]]*
     ((1 + 4*a[1] - 4*a[3])*ulp[eps[k[2]], 
        k[1]] + 4*a[1]*ulp[eps[k[2]], k[3]] + 
      4*a[2]*ulp[eps[k[2]], k[ms[5, m2]]]) + 
    ulp[eps[k[1]], eps[k[2]]]*
     ((1 + 4*a[1] - 4*a[3])*ulp[eps[k[3]], 
        k[1]] + 4*a[1]*ulp[eps[k[3]], k[2]] + 
      4*a[2]*ulp[eps[k[3]], k[ms[5, m2]]]))*
   ulp[k[3], k[ms[5, m2]]])/4

color[nodeGraph[{node[k[1], e[internal[1]], 
   e[internal[2]]], node[-e[internal[2]], 
   k[ms[4, m2]], k[ms[5, m2]]], 
  node[-e[internal[1]], k[2], k[3]]}]] = fColor[e[internal[1]], k[2], k[3]]*
 fColor[k[1], e[internal[1]], e[internal[2]]]*
 TcolorString[e[internal[2]], 
  {k[ms[4, m2]], k[ms[5, m2]]}]

kinematics[nodeGraph[{node[-e[internal[1]], k[2], k[3]], 
  node[k[ms[5, m2]], k[1], 
   e[ms[internal[2], m2]]], 
  node[-e[ms[internal[2], m2]], e[internal[1]], 
   k[ms[4, m2]]]}]] = (4*ulp[eps[k[1]], k[ms[4, m2]]]*
   ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[eps[k[3]], k[2]] - 
  4*ulp[eps[k[1]], k[ms[4, m2]]]*
   ulp[eps[k[2]], k[3]]*ulp[eps[k[3]], 
    k[ms[4, m2]]] + 2*(1 + 2*a[1] - 2*a[2] - 
    2*a[3])*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], k[2]] - 
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[2]] + 4*a[1]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[2]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[2]] + 2*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[1], k[2]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[1], k[2]] - 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], k[2]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], k[2]] + 
  4*a[2]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], k[2]] + 
  4*a[3]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], k[2]] + 
  ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[2]]*
   ulp[k[1], k[2]] - 4*a[1]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[2]]*
   ulp[k[1], k[2]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[2]]*
   ulp[k[1], k[2]] - 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[2]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[2]] + 2*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], k[3]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], k[3]] - 
  4*a[2]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], k[3]] - 
  4*a[3]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], k[3]] - 
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[3]] + 4*a[1]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[3]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[3]] + 2*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[1], k[3]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[1], k[3]] - 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], k[3]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], k[3]] + 
  4*a[2]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], k[3]] + 
  4*a[3]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], k[3]] + 
  ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[2]]*
   ulp[k[1], k[3]] - 4*a[1]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[2]]*
   ulp[k[1], k[3]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[2]]*
   ulp[k[1], k[3]] - 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[3]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[3]] + 2*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], 
    k[ms[4, m2]]] + 4*a[1]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[1], k[ms[4, m2]]] - 
  4*a[2]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[1], 
    k[ms[4, m2]]] - 4*a[3]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[1], k[ms[4, m2]]] - 
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[ms[4, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[3]]*ulp[k[1], 
    k[ms[4, m2]]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[3]]*
   ulp[k[1], k[ms[4, m2]]] + 
  2*ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], 
    k[ms[4, m2]]]*ulp[k[1], k[ms[4, m2]]] - 
  4*a[2]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[1], k[ms[4, m2]]] - 
  2*ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], 
    k[1]]*ulp[k[1], k[ms[4, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], 
    k[ms[4, m2]]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[1], k[ms[4, m2]]] + 
  4*a[3]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[1], 
    k[ms[4, m2]]] + ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[1], 
    k[ms[4, m2]]] - 4*a[1]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[2]]*
   ulp[k[1], k[ms[4, m2]]] + 
  4*a[2]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[1], 
    k[ms[4, m2]]] - 2*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[ms[4, m2]]] + 
  4*a[2]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[ms[4, m2]]] - 
  2*ulp[eps[k[1]], k[ms[4, m2]]]*
   ulp[eps[k[2]], eps[k[3]]]*
   ulp[k[2], k[ms[4, m2]]] + 
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[2], k[ms[4, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[1]]*ulp[k[2], 
    k[ms[4, m2]]] - 4*a[3]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[1]]*
   ulp[k[2], k[ms[4, m2]]] + 
  4*a[1]*ulp[eps[k[1]], eps[k[3]]]*
   ulp[eps[k[2]], k[3]]*ulp[k[2], 
    k[ms[4, m2]]] + 4*a[2]*ulp[eps[k[1]], 
    eps[k[3]]]*ulp[eps[k[2]], k[ms[4, m2]]]*
   ulp[k[2], k[ms[4, m2]]] - 
  ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[2], k[ms[4, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[1]]*ulp[k[2], 
    k[ms[4, m2]]] + 4*a[3]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[1]]*
   ulp[k[2], k[ms[4, m2]]] - 
  4*a[1]*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[2], 
    k[ms[4, m2]]] - 4*a[2]*ulp[eps[k[1]], 
    eps[k[2]]]*ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[2], k[ms[4, m2]]] + 
  (2*ulp[eps[k[1]], k[ms[4, m2]]]*
     ulp[eps[k[2]], eps[k[3]]] + 
    ulp[eps[k[1]], eps[k[3]]]*
     ((1 + 4*a[1] - 4*a[3])*ulp[eps[k[2]], 
        k[1]] + 4*a[1]*ulp[eps[k[2]], k[3]] + 
      4*a[2]*ulp[eps[k[2]], k[ms[4, m2]]]) - 
    ulp[eps[k[1]], eps[k[2]]]*
     ((1 + 4*a[1] - 4*a[3])*ulp[eps[k[3]], 
        k[1]] + 4*a[1]*ulp[eps[k[3]], k[2]] + 
      4*a[2]*ulp[eps[k[3]], k[ms[4, m2]]]))*
   ulp[k[3], k[ms[4, m2]]] + 
  ulp[eps[k[1]], k[2]]*
   (4*ulp[eps[k[2]], k[ms[4, m2]]]*
     ulp[eps[k[3]], k[2]] - 
    4*ulp[eps[k[2]], k[3]]*ulp[eps[k[3]], 
      k[ms[4, m2]]] + ulp[eps[k[2]], eps[k[3]]]*
     ((1 - 4*a[3])*ulp[k[1], k[2]] + 
      ulp[k[1], k[3]] + ulp[k[1], 
       k[ms[4, m2]]] + 4*ulp[k[3], 
        k[ms[4, m2]]] - 4*a[3]*
       (ulp[k[1], k[3]] + ulp[k[1], 
         k[ms[4, m2]]] + ulp[k[2], 
         k[ms[4, m2]]] + ulp[k[3], 
         k[ms[4, m2]]]))) + ulp[eps[k[1]], k[3]]*
   (4*ulp[eps[k[2]], k[ms[4, m2]]]*
     ulp[eps[k[3]], k[2]] - 
    4*ulp[eps[k[2]], k[3]]*ulp[eps[k[3]], 
      k[ms[4, m2]]] + ulp[eps[k[2]], eps[k[3]]]*
     ((-1 + 4*a[3])*ulp[k[1], k[2]] - 
      ulp[k[1], k[3]] - ulp[k[1], 
       k[ms[4, m2]]] - 4*ulp[k[2], 
        k[ms[4, m2]]] + 4*a[3]*
       (ulp[k[1], k[3]] + ulp[k[1], 
         k[ms[4, m2]]] + ulp[k[2], 
         k[ms[4, m2]]] + ulp[k[3], 
         k[ms[4, m2]]]))))/4

color[nodeGraph[{node[-e[internal[1]], k[2], k[3]], 
  node[k[ms[5, m2]], k[1], 
   e[ms[internal[2], m2]]], 
  node[-e[ms[internal[2], m2]], e[internal[1]], 
   k[ms[4, m2]]]}]] = fColor[e[internal[1]], k[2], k[3]]*
 TcolorString[e[internal[1]], 
  {k[ms[4, m2]], e[ms[internal[2], m2]]}]*
 TcolorString[k[1], {e[ms[internal[2], m2]], 
   k[ms[5, m2]]}]

kinematics[nodeGraph[{node[k[ms[5, m2]], k[1], 
   e[ms[internal[2], m2]]], 
  node[k[3], k[ms[4, m2]], 
   e[ms[internal[1], m2]]], 
  node[-e[ms[internal[1], m2]], 
   -e[ms[internal[2], m2]], k[2]]}]] = -(ulp[eps[k[1]], k[2]]*ulp[eps[k[2]], k[3]]*
   ulp[eps[k[3]], k[ms[4, m2]]]) - 
 ulp[eps[k[1]], k[3]]*ulp[eps[k[2]], k[3]]*
  ulp[eps[k[3]], k[ms[4, m2]]] - 
 ulp[eps[k[1]], k[ms[4, m2]]]*
  ulp[eps[k[2]], k[3]]*ulp[eps[k[3]], 
   k[ms[4, m2]]] - ulp[eps[k[1]], k[2]]*
  ulp[eps[k[2]], k[ms[4, m2]]]*
  ulp[eps[k[3]], k[ms[4, m2]]] - 
 ulp[eps[k[1]], k[3]]*ulp[eps[k[2]], 
   k[ms[4, m2]]]*ulp[eps[k[3]], k[ms[4, m2]]] - 
 ulp[eps[k[1]], k[ms[4, m2]]]*
  ulp[eps[k[2]], k[ms[4, m2]]]*
  ulp[eps[k[3]], k[ms[4, m2]]] + 
 (-a[1] + a[2])*ulp[eps[k[1]], k[2]]*
  ulp[eps[k[2]], eps[k[3]]]*ulp[k[1], k[2]] + 
 (-1/4 - a[1] + a[2] + a[3])*ulp[eps[k[1]], 
   k[3]]*ulp[eps[k[2]], eps[k[3]]]*
  ulp[k[1], k[2]] + a[2]*ulp[eps[k[1]], 
   k[ms[4, m2]]]*ulp[eps[k[2]], eps[k[3]]]*
  ulp[k[1], k[2]] + (a[1] - a[2])*
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[1]]*
  ulp[k[1], k[2]] + (1/4 + a[1] - a[2] - a[3])*
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[3]]*
  ulp[k[1], k[2]] - a[2]*ulp[eps[k[1]], 
   eps[k[3]]]*ulp[eps[k[2]], k[ms[4, m2]]]*
  ulp[k[1], k[2]] + (-1/2 + a[3])*
  ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[1]]*
  ulp[k[1], k[2]] + 
 ((1 - 2*a[3])*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[1], k[2]])/2 - 
 (ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], 
    k[ms[4, m2]]]*ulp[k[1], k[2]])/2 + 
 (-a[1] + a[2])*ulp[eps[k[1]], k[2]]*
  ulp[eps[k[2]], eps[k[3]]]*ulp[k[1], k[3]] + 
 (-1/4 - a[1] + a[2] + a[3])*ulp[eps[k[1]], 
   k[3]]*ulp[eps[k[2]], eps[k[3]]]*
  ulp[k[1], k[3]] + a[2]*ulp[eps[k[1]], 
   k[ms[4, m2]]]*ulp[eps[k[2]], eps[k[3]]]*
  ulp[k[1], k[3]] + (a[1] - a[2])*
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[1]]*
  ulp[k[1], k[3]] + (1/4 + a[1] - a[2] - a[3])*
  ulp[eps[k[1]], eps[k[3]]]*ulp[eps[k[2]], k[3]]*
  ulp[k[1], k[3]] - a[2]*ulp[eps[k[1]], 
   eps[k[3]]]*ulp[eps[k[2]], k[ms[4, m2]]]*
  ulp[k[1], k[3]] + (-1/2 + a[3])*
  ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[1]]*
  ulp[k[1], k[3]] + 
 ((1 - 2*a[3])*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[1], k[3]])/2 - 
 (ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], 
    k[ms[4, m2]]]*ulp[k[1], k[3]])/2 + 
 (-a[1] + a[2])*ulp[eps[k[1]], k[2]]*
  ulp[eps[k[2]], eps[k[3]]]*
  ulp[k[1], k[ms[4, m2]]] + 
 (-1/4 - a[1] + a[2] + a[3])*ulp[eps[k[1]], 
   k[3]]*ulp[eps[k[2]], eps[k[3]]]*
  ulp[k[1], k[ms[4, m2]]] + 
 a[2]*ulp[eps[k[1]], k[ms[4, m2]]]*
  ulp[eps[k[2]], eps[k[3]]]*
  ulp[k[1], k[ms[4, m2]]] + 
 (a[1] - a[2])*ulp[eps[k[1]], eps[k[3]]]*
  ulp[eps[k[2]], k[1]]*ulp[k[1], k[ms[4, m2]]] + 
 (1/4 + a[1] - a[2] - a[3])*ulp[eps[k[1]], 
   eps[k[3]]]*ulp[eps[k[2]], k[3]]*
  ulp[k[1], k[ms[4, m2]]] - 
 a[2]*ulp[eps[k[1]], eps[k[3]]]*
  ulp[eps[k[2]], k[ms[4, m2]]]*
  ulp[k[1], k[ms[4, m2]]] + 
 (-1/2 + a[3])*ulp[eps[k[1]], eps[k[2]]]*
  ulp[eps[k[3]], k[1]]*ulp[k[1], k[ms[4, m2]]] + 
 ((1 - 2*a[3])*ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[2]]*ulp[k[1], k[ms[4, m2]]])/
  2 - (ulp[eps[k[1]], eps[k[2]]]*
   ulp[eps[k[3]], k[ms[4, m2]]]*
   ulp[k[1], k[ms[4, m2]]])/2 - 
 (-1 + a[3])*ulp[eps[k[1]], k[2]]*
  ulp[eps[k[2]], eps[k[3]]]*
  ulp[k[3], k[ms[4, m2]]] + 
 a[3]*ulp[eps[k[1]], k[3]]*ulp[eps[k[2]], 
   eps[k[3]]]*ulp[k[3], k[ms[4, m2]]] + 
 (ulp[eps[k[1]], k[ms[4, m2]]]*
   ulp[eps[k[2]], eps[k[3]]]*
   ulp[k[3], k[ms[4, m2]]])/2 + 
 (1/4 + a[1] - a[3])*ulp[eps[k[1]], eps[k[3]]]*
  ulp[eps[k[2]], k[1]]*ulp[k[3], k[ms[4, m2]]] + 
 a[1]*ulp[eps[k[1]], eps[k[3]]]*
  ulp[eps[k[2]], k[3]]*ulp[k[3], k[ms[4, m2]]] + 
 a[2]*ulp[eps[k[1]], eps[k[3]]]*
  ulp[eps[k[2]], k[ms[4, m2]]]*
  ulp[k[3], k[ms[4, m2]]] + (-1/4 - a[1] + a[3])*
  ulp[eps[k[1]], eps[k[2]]]*ulp[eps[k[3]], k[1]]*
  ulp[k[3], k[ms[4, m2]]] - 
 a[1]*ulp[eps[k[1]], eps[k[2]]]*
  ulp[eps[k[3]], k[2]]*ulp[k[3], k[ms[4, m2]]] - 
 a[2]*ulp[eps[k[1]], eps[k[2]]]*
  ulp[eps[k[3]], k[ms[4, m2]]]*
  ulp[k[3], k[ms[4, m2]]]

color[nodeGraph[{node[k[ms[5, m2]], k[1], 
   e[ms[internal[2], m2]]], 
  node[k[3], k[ms[4, m2]], 
   e[ms[internal[1], m2]]], 
  node[-e[ms[internal[1], m2]], 
   -e[ms[internal[2], m2]], k[2]]}]] = TcolorString[k[1], {e[ms[internal[2], m2]], 
   k[ms[5, m2]]}]*TcolorString[k[2], 
  {e[ms[internal[1], m2]], 
   e[ms[internal[2], m2]]}]*TcolorString[k[3], 
  {k[ms[4, m2]], e[ms[internal[1], m2]]}]






























 


==> ancillary/treesCK.m <==
(*
Jacobi-like relations between numerator functions are given in jacEqns_pt_Mass in terms of numerators.
Isomorphisms of graphs are given in symEqns_pt_Mass in terms of numerators. 
*)

symEqns3pt0Mass = {n[1][a, b, c] == -n[1][a, c, b], n[1][a, b, c] == -n[1][b, a, c], 
 n[1][a, b, c] == n[1][b, c, a], n[1][a, b, c] == n[1][c, a, b], 
 n[1][a, b, c] == -n[1][c, b, a]}

symEqns3pt1Mass = {n[2][a, b, c] == -n[2][a, c, b]}

symEqns4pt2Mass = {n[3][a, b, c, d] == -n[3][a, b, d, c], 
 n[3][a, b, c, d] == -n[3][b, a, c, d], 
 n[3][a, b, c, d] == n[3][b, a, d, c], 
 n[3][a, b, c, d] == n[3][c, d, a, b], 
 n[3][a, b, c, d] == -n[3][c, d, b, a], 
 n[3][a, b, c, d] == -n[3][d, c, a, b], 
 n[3][a, b, c, d] == n[3][d, c, b, a]}

symEqns4pt1Mass = {n[4][a, b, c, d] == -n[4][a, b, d, c], 
 n[4][a, b, c, d] == -n[4][b, a, c, d], 
 n[4][a, b, c, d] == n[4][b, a, d, c], 
 n[5][a, b, c, d] == n[5][b, a, d, c]}

symEqns4pt0Mass = {n[6][a, b, c, d] == -n[6][a, b, d, c], 
 n[6][a, b, c, d] == -n[6][b, a, c, d], 
 n[6][a, b, c, d] == n[6][b, a, d, c], 
 n[6][a, b, c, d] == n[6][c, d, a, b], 
 n[6][a, b, c, d] == -n[6][c, d, b, a], 
 n[6][a, b, c, d] == -n[6][d, c, a, b], 
 n[6][a, b, c, d] == n[6][d, c, b, a]}


symEqns5pt2Mass = {n[7][a, b, c, d, e] == -n[7][a, b, c, e, d], 
 n[8][a, b, c, d, e] == -n[8][a, b, c, e, d], 
 n[8][a, b, c, d, e] == -n[8][a, c, b, d, e], 
 n[8][a, b, c, d, e] == n[8][a, c, b, e, d], 
 n[8][a, b, c, d, e] == -n[8][a, d, e, b, c], 
 n[8][a, b, c, d, e] == n[8][a, d, e, c, b], 
 n[8][a, b, c, d, e] == n[8][a, e, d, b, c], 
 n[8][a, b, c, d, e] == -n[8][a, e, d, c, b]}

symEqns5pt1Mass = {n[9][a, b, c, d, e] == -n[9][a, b, c, e, d], 
 n[9][a, b, c, d, e] == -n[9][a, c, b, d, e], 
 n[9][a, b, c, d, e] == n[9][a, c, b, e, d], 
 n[10][a, b, c, d, e] == -n[10][a, c, b, d, e], 
 n[11][a, b, c, d, e] == -n[11][c, b, a, e, d]}



jacEqns3pt0Mass = {}

jacEqns3pt1Mass = {}

jacEqns4pt2Mass = {}

jacEqns4pt1Mass = {n[4][a, b, c, d] == n[5][a, b, c, d] - n[5][b, a, c, d], 
 n[5][a, b, c, d] == n[4][a, b, c, d] + n[5][b, a, c, d]}

jacEqns4pt0Mass = {n[6][a, b, c, d] == n[6][a, c, b, d] + n[6][a, d, c, b]}

jacEqns5pt2Mass = {n[7][a, b, c, d, e] == n[7][a, c, b, d, e] + n[8][a, b, c, d, e], 
 n[8][a, b, c, d, e] == -n[7][a, d, e, b, c] + n[7][a, e, d, b, c], 
 n[8][a, b, c, d, e] == n[7][a, b, c, d, e] - n[7][a, c, b, d, e]}

jacEqns5pt1Mass = {n[9][a, b, c, d, e] == n[9][b, a, c, d, e] + n[9][c, b, a, d, e], 
 n[9][a, b, c, d, e] == n[10][a, b, c, d, e] - n[10][a, b, c, e, d], 
 n[10][a, b, c, d, e] == n[11][a, b, c, d, e] - n[11][a, c, b, d, e], 
 n[10][a, b, c, d, e] == n[9][a, b, c, d, e] + n[10][a, b, c, e, d], 
 n[11][a, b, c, d, e] == -n[10][c, b, a, e, d] + n[11][b, a, c, d, e],
  n[11][a, b, c, d, e] == n[10][a, b, c, d, e] + n[11][a, c, b, d, e]}







==> ancillary/treesCanonicalLabels.m <==

(*
Canonical labelling of graphs as given in the numerator functions, e.g. n[1][a, b, c, d], are given in canonLabels[graph].
*)

canonLabels[nodeGraph[{node[k[1], k[2], k[3]]}]] = {k[1], k[2], k[3]}

canonLabels[nodeGraph[{node[k[1], k[ms[2, m1]], 
     k[ms[3, m1]]]}]] = {k[1], k[ms[2, m1]], 
  k[ms[3, m1]]}

canonLabels[nodeGraph[{node[k[ms[1, m1]], 
     k[ms[2, m1]], e[internal[1]]], 
    node[-e[internal[1]], k[ms[3, m2]], 
     k[ms[4, m2]]]}]] = {k[ms[1, m1]], k[ms[2, m1]], 
  k[ms[3, m2]], k[ms[4, m2]]}

canonLabels[nodeGraph[{node[k[1], k[2], 
     e[internal[1]]], node[-e[internal[1]], 
     k[ms[3, m1]], k[ms[4, m1]]]}]] =
 {k[1], k[2], k[ms[3, m1]], k[ms[4, m1]]}

canonLabels[nodeGraph[{node[k[ms[4, m1]], k[1], 
     e[ms[internal[1], m1]]], 
    node[-e[ms[internal[1], m1]], k[2], 
     k[ms[3, m1]]]}]] = {k[1], k[2], k[ms[3, m1]], 
  k[ms[4, m1]]}


canonLabels[nodeGraph[{node[k[1], k[2], 
     e[internal[1]]], node[-e[internal[1]], k[3], 
     k[4]]}]] = {k[1], k[2], k[3], k[4]}

canonLabels[nodeGraph[{node[k[1], k[ms[2, m1]], 
     e[ms[internal[1], m1]]], 
    node[-e[ms[internal[1], m1]], k[ms[3, m1]], 
     e[internal[2]]], node[-e[internal[2]], 
     k[ms[4, m2]], k[ms[5, m2]]]}]] = 
 {k[1], k[ms[2, m1]], k[ms[3, m1]], k[ms[4, m2]], 
  k[ms[5, m2]]}

canonLabels[nodeGraph[{node[-e[internal[2]], 
     k[ms[4, m2]], k[ms[5, m2]]], 
    node[e[internal[2]], k[1], e[internal[1]]], 
    node[-e[internal[1]], k[ms[2, m1]], 
     k[ms[3, m1]]]}]] = {k[1], k[ms[2, m1]], 
  k[ms[3, m1]], k[ms[4, m2]], k[ms[5, m2]]}


canonLabels[nodeGraph[{node[k[1], e[internal[1]], 
     e[internal[2]]], node[-e[internal[2]], 
     k[ms[4, m2]], k[ms[5, m2]]], 
    node[-e[internal[1]], k[2], k[3]]}]] = 
 {k[1], k[2], k[3], k[ms[4, m2]], k[ms[5, m2]]}


canonLabels[nodeGraph[{node[-e[internal[1]], k[2], 
     k[3]], node[k[ms[5, m2]], k[1], 
     e[ms[internal[2], m2]]], 
    node[-e[ms[internal[2], m2]], e[internal[1]], 
     k[ms[4, m2]]]}]] = {k[1], k[2], k[3], 
  k[ms[4, m2]], k[ms[5, m2]]}

canonLabels[nodeGraph[{node[k[ms[5, m2]], k[1], 
     e[ms[internal[2], m2]]], node[k[3], 
     k[ms[4, m2]], e[ms[internal[1], m2]]], 
    node[-e[ms[internal[1], m2]], 
     -e[ms[internal[2], m2]], k[2]]}]] = 
 {k[1], k[2], k[3], k[ms[4, m2]], k[ms[5, m2]]}








